Probing Stylistic Appropriation using Large Language Models: An Evaluation Framework for Copyright Infringement under EU Law

Large language models (LLM) trained on web-scale corpora generate output that may infringe copyright, yet existing technical safeguards focus narrowly on verbatim memorisation. EU copyright doctrine applies a broader standards: substantial similarity, which extends to stylistic choices, narrative structure, and creative elaboration. This mismatch between what current methods detect and what the law protects leaves a significant compliance gap. We introduce PSALM, an LLM-as-a-judge framework that operationalises EU copyright doctrine through ten evaluators assessing computational overlap, stylistic dimensions (writing style, narrative voice), content dimensions (character, plot, scene, world building), and statutory exceptions (parody, pastiche, quotation, sc\`enes \`a faire). Applying PSALM to Llama~3.2 models fine-tuned on translated historical Dutch literary works, we find that: 1) instruction-tuned models exhibit non-trivial baseline stylistic similarity prior to corpus exposure; 2) fine-tuning induces systematic stylistic appropriation across all infringement-relevant dimensions, extending beyond verbatim memorisation to abstract narrative patterns; 3) Negative Preference Optimisation unlearning substantially reduces similarity but leaves detectable residual stylistic patterns. These findings indicate that safeguards targeting literal copying alone are insufficient to mitigate broader copyright risks. PSALM provides infrastructure for auditable, legally informed compliance evaluation, though the relationship between automated similarity scores and infringement determinations requires validation by legal experts. This work bridges qualitative legal standards and quantitative technical measurement, exposing fundamental tensions between generative AI and EU intellectual property law.

==> anc/ESM_1.csv <==
Evaluator,Category,N_Runs,N_Test_Cases,Mean_Abs_Error,Median_Abs_Error,Max_Abs_Error,RMSE,Exact_Count,Close_Count,Acceptable_Count,Poor_Count,Success_Rate,Strict_Success_Rate,Error_CV,Validated
Character Similarity,Content,25,5,0.055999999999999994,0.0,0.5,0.13564659966250536,20,3,0,2,0.92,0.92,2.2517000380211596,Yes
Narrative Voice,Stylistic,25,5,0.027999999999999997,0.0,0.30000000000000004,0.08246211251235322,22,2,0,1,0.96,0.96,2.8272243064375995,Yes
Parody Satire,Exceptions,25,5,0.036,0.0,0.30000000000000004,0.09165151389911681,21,3,0,1,0.96,0.96,2.3895347964007296,Yes
Pastiche,Exceptions,25,5,0.055999999999999994,0.0,0.5,0.13564659966250536,20,3,0,2,0.92,0.92,2.2517000380211596,Yes
Plot Structure Similarity,Content,25,5,0.027999999999999997,0.0,0.30000000000000004,0.08246211251235322,22,2,0,1,0.96,0.96,2.8272243064375995,Yes
Quotation Citation,Exceptions,25,5,0.027999999999999997,0.0,0.30000000000000004,0.08246211251235322,22,2,0,1,0.96,0.96,2.8272243064375995,Yes
Scenes à Faire,Other,25,5,0.044,0.0,0.30000000000000004,0.1,20,4,0,1,0.96,0.96,2.082988952252655,Yes
Scene Sequence Similarity,Content,25,5,0.027999999999999997,0.0,0.30000000000000004,0.08246211251235322,22,2,0,1,0.96,0.96,2.8272243064375995,Yes
World Building Similarity,Content,25,5,0.027999999999999997,0.0,0.30000000000000004,0.08246211251235322,22,2,0,1,0.96,0.96,2.8272243064375995,Yes
Writing Style,Stylistic,25,5,0.048,0.0,0.30000000000000004,0.10954451150103323,20,3,0,2,0.92,0.92,2.093724087733519,Yes


==> anc/ESM_10.csv <==
split,Model,AvgRank,MetricWins
Forget,Baseline (Dutch),3.8076923076923075,13
Forget,Baseline (English),2.8846153846153846,13
Forget,Finetuned (Dutch),1.6923076923076923,13
Forget,Finetuned (English),1.6153846153846154,13
Retain,Baseline (Dutch),3.6538461538461537,13
Retain,Baseline (English),2.8076923076923075,13
Retain,Finetuned (Dutch),1.7692307692307692,13
Retain,Finetuned (English),1.7692307692307692,13


==> anc/ESM_11.csv <==
Language,Split,Category1,Category2,Test,N_samples,Computational_reduction_mean,Stylistic_reduction_mean,Difference,TestStat_t,p_value,Significant,Cohen_d,Interpretation,Content_reduction_mean,Exceptions_reduction_mean
English,forget,Computational,Stylistic,Differential Effect Contrast,7,-0.9477809393012431,-0.8178571428571428,-0.12992379644410024,-2.4941162686324794,0.04690015957785458,Yes,-0.9426873410974153,No selective category difference,,
English,forget,Computational,Content,Differential Effect Contrast,7,-0.9477809393012431,,-0.18730474882505266,-3.5922130625295967,0.011473324013563439,Yes,-1.3577289171158613,No selective category difference,-0.7604761904761904,
English,forget,Computational,Exceptions,Differential Effect Contrast,7,-0.9477809393012431,,-0.9349237964441002,-28.238210861031252,1.305370920543857e-07,Yes,-10.673040486813115,No selective category difference,,-0.012857142857142853
English,forget,Stylistic,Content,Differential Effect Contrast,7,,-0.8178571428571428,-0.05738095238095242,-0.8277618317334573,0.4394806730864303,No,-0.3128645645082888,No selective category difference,-0.7604761904761904,
English,forget,Stylistic,Exceptions,Differential Effect Contrast,7,,-0.8178571428571428,-0.8049999999999999,-16.556216154411945,3.096318296469713e-06,Yes,-6.257661513829166,No selective category difference,,-0.012857142857142853
English,forget,Content,Exceptions,Differential Effect Contrast,7,,,-0.7476190476190475,-11.995453718810019,2.0352007229722413e-05,Yes,-4.533855343336604,No selective category difference,-0.7604761904761904,-0.012857142857142853
Dutch,forget,Computational,Stylistic,Differential Effect Contrast,7,-0.91018766143811,-0.9023809523809524,-0.007806709057157635,-0.23011788969148247,0.8256450499365685,No,-0.08697638690723665,No selective category difference,,
Dutch,forget,Computational,Content,Differential Effect Contrast,7,-0.91018766143811,,-6.861381906242414e-05,-0.0018786615280849848,0.998561950317133,No,-0.0007100673144253508,No selective category difference,-0.9101190476190476,
Dutch,forget,Computational,Exceptions,Differential Effect Contrast,7,-0.91018766143811,,-0.6988781376285862,-10.664844622373067,4.0080430862524196e-05,Yes,-4.030932377420528,No selective category difference,,-0.21130952380952386
Dutch,forget,Stylistic,Content,Differential Effect Contrast,7,,-0.9023809523809524,0.007738095238095211,0.24542868252995176,0.8143037426350836,No,0.09276332265378213,No selective category difference,-0.9101190476190476,
Dutch,forget,Stylistic,Exceptions,Differential Effect Contrast,7,,-0.9023809523809524,-0.6910714285714286,-9.811072982033899,6.456810994628914e-05,Yes,-3.7082370293095095,No selective category difference,,-0.21130952380952386
Dutch,forget,Content,Exceptions,Differential Effect Contrast,7,,,-0.6988095238095238,-8.120468783801277,0.00018725344273244477,Yes,-3.0692487044573302,No selective category difference,-0.9101190476190476,-0.21130952380952386


==> anc/ESM_12.csv <==
Metric,Split,Test,Language_F,Language_p,Language_sig,Language_eta2,Language_omega2,Unlearning_F,Unlearning_p,Unlearning_sig,Unlearning_eta2,Unlearning_omega2,Interaction_F,Interaction_p,Interaction_sig,Interaction_eta2,Interaction_omega2
Exact Match,forget,ART-ANOVA (Rank-based),2.1138211382114425,0.14998642680423457,No,,,801.2439024390249,8.822069671244196e-43,Yes,,,2.2195121951219905,0.14030878384507864,No,,
BLEU,forget,ART-ANOVA (Rank-based),19.90909389480135,2.696458320827112e-05,Yes,,,588.8592901878917,4.316695664498442e-38,Yes,,,14.263129487244672,0.00030876367576152214,Yes,,
ROUGE,forget,ART-ANOVA (Rank-based),0.014527716186257252,0.9043724840534837,No,,,410.27432727272753,8.415253226639268e-33,Yes,,,0.13296319290466535,0.7163660233420277,No,,
Writing Style,forget,ART-ANOVA (Rank-based),10.817611815396674,0.0015100495263459493,Yes,,,569.2804179181489,1.38269511079605e-37,Yes,,,0.5616102082264829,0.4558664508738517,No,,
Narrative Voice,forget,ART-ANOVA (Rank-based),5.8211662091572505,0.018181994444855628,Yes,,,550.884697953285,4.264911683033677e-37,Yes,,,2.402771052337909,0.12516870873505223,No,,
Character Similarity,forget,ART-ANOVA (Rank-based),19.677208095516058,2.970157013996148e-05,Yes,,,532.9069342795672,1.3244450927512933e-36,Yes,,,20.73585963734064,1.9145156545502334e-05,Yes,,
Plot Structure Similarity,forget,ART-ANOVA (Rank-based),7.710430175683998,0.00687203898367659,Yes,,,446.49674248466283,5.131451046746361e-34,Yes,,,2.2194513299436887,0.14031414729086167,No,,
Scene Sequence Similarity,forget,ART-ANOVA (Rank-based),14.866215836086692,0.00023584477610822914,Yes,,,529.1235640947931,1.688290317433527e-36,Yes,,,8.283074325996765,0.005160703455676179,Yes,,
WorldBuilding Similarity,forget,ART-ANOVA (Rank-based),21.441354407514503,1.4331893543487842e-05,Yes,,,392.160971879554,3.688855819050902e-32,Yes,,,6.375413823140754,0.013599957478533677,Yes,,
Parody/Satire,forget,ART-ANOVA (Rank-based),4.907894447658577,0.02965094020861178,Yes,,,0.7482171935538022,0.38969383628134246,No,,,5.764272380777578,0.01873693956255984,Yes,,
Pastiche,forget,ART-ANOVA (Rank-based),1.4001374883082875,0.2402944799955163,No,,,0.4068436799642747,0.5254440058103763,No,,,15.597998357972902,0.00017060650267100146,Yes,,
Quotation/Citation,forget,ART-ANOVA (Rank-based),0.2135181920531005,0.6453100424987821,No,,,139.22016744188028,5.019867924598423e-19,Yes,,,7.800761354951128,0.006566926297665616,Yes,,
Scènes à Faire,forget,ART-ANOVA (Rank-based),0.23534307180339367,0.6289497665395922,No,,,0.00019976891438266536,0.9887591943272339,No,,,0.019300576809036567,0.8898662850332065,No,,


==> anc/ESM_13.csv <==
Metric,Split,Test,Language_F,Language_p,Language_sig,Language_eta2,Language_omega2,Unlearning_F,Unlearning_p,Unlearning_sig,Unlearning_eta2,Unlearning_omega2,Interaction_F,Interaction_p,Interaction_sig,Interaction_eta2,Interaction_omega2
Exact Match,retain,ART-ANOVA (Rank-based),1.0012836970475734,0.32009429395923306,No,,,1599.1001283697071,9.964761283287584e-54,Yes,,,1.0513478818999236,0.30836629169916907,No,,
BLEU,retain,ART-ANOVA (Rank-based),11.539719417584191,0.0010748581552770323,Yes,,,561.0972747165312,2.2729588650907234e-37,Yes,,,10.990208969127625,0.0013916751273891782,Yes,,
ROUGE,retain,ART-ANOVA (Rank-based),26.382460520367946,2.011688054321333e-06,Yes,,,723.073136968393,3.3468560391842035e-41,Yes,,,25.126152876540555,3.280432471318528e-06,Yes,,
Writing Style,retain,ART-ANOVA (Rank-based),3.2215881714737775,0.07654700175183629,No,,,407.97495072175843,1.0120619299517184e-32,Yes,,,0.008037529251962341,0.9287933561536835,No,,
Narrative Voice,retain,ART-ANOVA (Rank-based),0.027510379044578682,0.8686943010787513,No,,,455.8901230932247,2.564121320056514e-34,Yes,,,0.1918177457214369,0.6626184970177478,No,,
Character Similarity,retain,ART-ANOVA (Rank-based),0.2598302764810326,0.6116760506346839,No,,,220.04577667581353,2.056531404817473e-24,Yes,,,0.8271175226667157,0.3659090732058051,No,,
Plot Structure Similarity,retain,ART-ANOVA (Rank-based),2.0730408179364765,0.15392390827065885,No,,,386.9676193481342,5.694965250518517e-32,Yes,,,0.21936939872342281,0.6408270737195837,No,,
Scene Sequence Similarity,retain,ART-ANOVA (Rank-based),0.005043294886683803,0.9435666647022576,No,,,260.03063027668617,1.4868121683438014e-26,Yes,,,0.6619244282255569,0.41835805679870397,No,,
WorldBuilding Similarity,retain,ART-ANOVA (Rank-based),0.02259210552429479,0.8809106524647049,No,,,300.8182092403602,1.7220825391103806e-28,Yes,,,0.1385413804390517,0.7107447769442,No,,
Parody/Satire,retain,ART-ANOVA (Rank-based),0.4577369215100737,0.500684950686122,No,,,2.1633513462261234,0.14535895210534286,No,,,0.523339534912035,0.47158452315511046,No,,
Pastiche,retain,ART-ANOVA (Rank-based),0.29855848389747736,0.5863471645945971,No,,,0.2799722102401245,0.5982220670919582,No,,,5.213989206277485,0.0251279923696898,Yes,,
Quotation/Citation,retain,ART-ANOVA (Rank-based),4.530461920445503,0.036453399955624105,Yes,,,128.81777803340594,3.450172092186731e-18,Yes,,,0.4312545378891329,0.5133068962177019,No,,
Scènes à Faire,retain,ART-ANOVA (Rank-based),0.21493928613339683,0.6442144430721233,No,,,1.9082470046262634,0.17110254972146935,No,,,0.0650762524250028,0.7993169330147806,No,,


==> anc/ESM_14.csv <==
Metric,Split,Language,Test,N_pairs,Baseline_mean,Treated_mean,Mean_diff,TestStat,p_value,Significant,Cohen_d_paired
Exact Match,forget,English,Wilcoxon signed-rank,56,0.0,1.0,1.0,0.0,7.247101964362887e-14,Yes,
BLEU,forget,English,Wilcoxon signed-rank,56,0.10482249436545796,1.0,0.895177505634542,0.0,7.319491825236174e-11,Yes,15.596409746094455
ROUGE,forget,English,Wilcoxon signed-rank,56,0.13245338115341498,1.0,0.8675466188465849,0.0,7.319491825236174e-11,Yes,9.918426791110127
Writing Style,forget,English,Wilcoxon signed-rank,56,0.2285714285714286,1.0,0.7714285714285715,0.0,2.69413936589318e-11,Yes,3.241886737676282
Narrative Voice,forget,English,Wilcoxon signed-rank,56,0.3339285714285714,1.0,0.6660714285714285,0.0,3.2872378787279024e-11,Yes,2.1526869009827188
Character Similarity,forget,English,Wilcoxon signed-rank,56,0.44642857142857145,0.9553571428571429,0.5089285714285714,0.0,2.3038700479699e-11,Yes,2.413521505708991
Plot Structure Similarity,forget,English,Wilcoxon signed-rank,56,0.23571428571428574,0.9928571428571429,0.7571428571428571,0.0,3.843590454788003e-11,Yes,3.3219508037984458
Scene Sequence Similarity,forget,English,Wilcoxon signed-rank,56,0.3339285714285714,0.9714285714285714,0.6375000000000001,0.0,3.6656815140867194e-11,Yes,2.8097806942302235
WorldBuilding Similarity,forget,English,Wilcoxon signed-rank,56,0.3178571428571429,1.0,0.6821428571428572,0.0,1.553268795916217e-10,Yes,2.1222698606886685
Parody/Satire,forget,English,Wilcoxon signed-rank,56,0.16964285714285715,0.010714285714285714,-0.15892857142857145,3.0,1.723369029411242e-05,Yes,-0.6286190923739329
Pastiche,forget,English,Wilcoxon signed-rank,56,0.21428571428571427,0.09999999999999999,-0.1142857142857143,124.0,0.03588643962919671,Yes,-0.36925540032104276
Quotation/Citation,forget,English,Wilcoxon signed-rank,56,0.12142857142857143,0.37321428571428567,0.25178571428571433,177.0,3.144318314512771e-06,Yes,0.8558883214037514
Scènes à Faire,forget,English,Wilcoxon signed-rank,56,0.5321428571428571,0.4571428571428572,-0.07500000000000002,433.0,0.234139736641239,No,-0.16781955977386726
Exact Match,forget,Dutch,Wilcoxon signed-rank,43,0.0,0.8837209302325582,0.8837209302325582,0.0,7.074463098970675e-10,Yes,2.7245652522840205
BLEU,forget,Dutch,Wilcoxon signed-rank,43,0.015752589983915245,0.9468775823397475,0.9311249923558325,0.0,1.1082235555909394e-08,Yes,4.781038504747949
ROUGE,forget,Dutch,Wilcoxon signed-rank,43,0.08728608885720887,0.9531162790697675,0.8658301902125586,0.0,1.1055111195269433e-08,Yes,4.920347605112224
Writing Style,forget,Dutch,Wilcoxon signed-rank,43,0.0069767441860465115,0.9069767441860465,0.9,0.0,2.074751224505756e-09,Yes,5.001470372035901
Narrative Voice,forget,Dutch,Wilcoxon signed-rank,43,0.08139534883720931,0.9651162790697675,0.8837209302325582,0.0,1.4400407563008076e-09,Yes,3.682623704971094
Character Similarity,forget,Dutch,Wilcoxon signed-rank,43,0.013953488372093023,0.9651162790697675,0.9511627906976744,0.0,3.936194278523076e-10,Yes,6.776582868637032
Plot Structure Similarity,forget,Dutch,Wilcoxon signed-rank,43,0.0,0.9162790697674418,0.9162790697674418,0.0,9.037280258248571e-10,Yes,3.5370021949137627
Scene Sequence Similarity,forget,Dutch,Wilcoxon signed-rank,43,0.02093023255813953,0.8813953488372093,0.86046511627907,0.0,2.4016634167172904e-09,Yes,3.7403188707995483
WorldBuilding Similarity,forget,Dutch,Wilcoxon signed-rank,43,0.0069767441860465115,0.9209302325581394,0.913953488372093,0.0,1.853044717193013e-09,Yes,4.581196640474487
Parody/Satire,forget,Dutch,Wilcoxon signed-rank,43,0.0,0.09302325581395349,0.09302325581395349,0.0,0.0455002638963584,Yes,0.3165104909423466
Pastiche,forget,Dutch,Wilcoxon signed-rank,43,0.0,0.21627906976744188,0.21627906976744188,0.0,0.0005406177079521942,Yes,0.6100698607928916
Quotation/Citation,forget,Dutch,Wilcoxon signed-rank,43,0.0,0.4511627906976744,0.4511627906976744,0.0,4.6325658328169695e-09,Yes,2.500365421798365
Scènes à Faire,forget,Dutch,Wilcoxon signed-rank,43,0.5534883720930233,0.49534883720930234,-0.05813953488372093,331.0,0.5622692320114016,No,-0.1540198789652278


==> anc/ESM_15.csv <==
Metric,Split,Language,Test,N_pairs,Baseline_mean,Treated_mean,Mean_diff,TestStat,p_value,Significant,Cohen_d_paired
Exact Match,retain,English,Wilcoxon signed-rank,24,0.0,1.0,1.0,0.0,9.633570086430965e-07,Yes,
BLEU,retain,English,Wilcoxon signed-rank,24,0.11129379119509007,1.0,0.8887062088049099,0.0,1.794810383208005e-05,Yes,12.495683209407886
ROUGE,retain,English,Wilcoxon signed-rank,24,0.15961617600865327,1.0,0.8403838239913467,0.0,1.794810383208005e-05,Yes,11.11470443251798
Writing Style,retain,English,Wilcoxon signed-rank,24,0.225,1.0,0.775,0.0,1.1962002622518817e-05,Yes,3.2535715712657463
Narrative Voice,retain,English,Wilcoxon signed-rank,24,0.42083333333333334,1.0,0.5791666666666667,0.0,7.416988052097169e-06,Yes,2.4554618398712558
Character Similarity,retain,English,Wilcoxon signed-rank,24,0.39999999999999997,0.9500000000000001,0.5499999999999999,11.0,3.239084871180739e-05,Yes,1.502973243750058
Plot Structure Similarity,retain,English,Wilcoxon signed-rank,24,0.3458333333333334,1.0,0.6541666666666667,0.0,1.184730859975393e-05,Yes,3.2715742628554287
Scene Sequence Similarity,retain,English,Wilcoxon signed-rank,24,0.3541666666666667,1.0,0.6458333333333334,0.0,7.1178865539227356e-06,Yes,2.7819320010135593
WorldBuilding Similarity,retain,English,Wilcoxon signed-rank,24,0.375,0.9583333333333334,0.5833333333333334,0.0,2.726750653051484e-05,Yes,2.0661411844158653
Parody/Satire,retain,English,Wilcoxon signed-rank,24,0.10416666666666667,0.012499999999999999,-0.09166666666666667,1.0,0.034762762622228424,Yes,-0.41204118781835436
Pastiche,retain,English,Wilcoxon signed-rank,24,0.24166666666666667,0.075,-0.16666666666666666,24.5,0.038785806272356546,Yes,-0.5041823312704843
Quotation/Citation,retain,English,Wilcoxon signed-rank,24,0.08333333333333333,0.4583333333333333,0.375,6.0,0.0001216898281055223,Yes,1.0173494974687902
Scènes à Faire,retain,English,Wilcoxon signed-rank,24,0.5708333333333334,0.5916666666666667,0.020833333333333343,60.0,0.6749867139704893,No,0.06449926448823326
Exact Match,retain,Dutch,Wilcoxon signed-rank,18,0.0,0.7777777777777778,0.7777777777777778,0.0,0.0001828106329818348,Yes,1.818118685772619
BLEU,retain,Dutch,Wilcoxon signed-rank,18,0.03408532945113111,1.0,0.9659146705488687,0.0,0.0001899879575125705,Yes,52.84199841105957
ROUGE,retain,Dutch,Wilcoxon signed-rank,18,0.089038618732265,1.0,0.910961381267735,0.0,0.0001899879575125705,Yes,18.720606051185403
Writing Style,retain,Dutch,Wilcoxon signed-rank,18,0.2222222222222222,0.9555555555555555,0.7333333333333333,0.0,0.00015800361272023524,Yes,2.672519618470763
Narrative Voice,retain,Dutch,Wilcoxon signed-rank,18,0.3111111111111111,1.0,0.6888888888888889,0.0,0.00014442235572332635,Yes,2.2904818271800935
Character Similarity,retain,Dutch,Wilcoxon signed-rank,18,0.30000000000000004,1.0,0.7,0.0,0.00014717712612293674,Yes,3.042294455761236
Plot Structure Similarity,retain,Dutch,Wilcoxon signed-rank,18,0.2222222222222222,0.9888888888888889,0.7666666666666667,0.0,0.00013508289932418328,Yes,3.0702808890955717
Scene Sequence Similarity,retain,Dutch,Wilcoxon signed-rank,18,0.2777777777777778,0.8444444444444444,0.5666666666666667,3.0,0.0006347264271934937,Yes,1.2524560800440614
WorldBuilding Similarity,retain,Dutch,Wilcoxon signed-rank,18,0.19444444444444445,1.0,0.8055555555555556,0.0,0.00017356870014809627,Yes,2.3088359276463226
Parody/Satire,retain,Dutch,Wilcoxon signed-rank,18,0.0,0.05555555555555555,0.05555555555555555,0.0,0.15729920705028502,No,0.3435921354681383
Pastiche,retain,Dutch,Wilcoxon signed-rank,18,0.08333333333333333,0.2222222222222222,0.1388888888888889,4.0,0.16339423080314586,No,0.31043820977155473
Quotation/Citation,retain,Dutch,Wilcoxon signed-rank,18,0.0,0.22777777777777775,0.22777777777777775,0.0,0.004957885081270752,Yes,0.9409833090462207
Scènes à Faire,retain,Dutch,Wilcoxon signed-rank,18,0.5111111111111112,0.6444444444444445,0.13333333333333336,37.5,0.19945760982062188,No,0.3689663075893735


==> anc/ESM_16.csv <==
Metric,Split,Normality_pass,Homogeneity_pass,Levene_p,Recommendation
Exact Match,forget,No,Yes,0.10578703026188052,Use non-parametric
BLEU,forget,No,No,0.048396135483985955,Use non-parametric
ROUGE,forget,No,No,0.0026570307430516245,Use non-parametric
Writing Style,forget,No,No,0.0010667274291214224,Use non-parametric
Narrative Voice,forget,No,No,3.339712248172365e-05,Use non-parametric
Character Similarity,forget,No,No,0.012012784918383422,Use non-parametric
Plot Structure Similarity,forget,No,No,0.006460183123519217,Use non-parametric
Scene Sequence Similarity,forget,No,No,0.00041194466146874455,Use non-parametric
WorldBuilding Similarity,forget,No,No,6.500585064985159e-06,Use non-parametric
Parody/Satire,forget,No,Yes,0.557648264826213,Use non-parametric
Pastiche,forget,No,Yes,0.2845353290824076,Use non-parametric
Quotation/Citation,forget,No,Yes,0.22109980584773728,Use non-parametric
Scènes à Faire,forget,No,No,0.00010612318960029071,Use non-parametric


==> anc/ESM_17.csv <==
Metric,Split,Normality_pass,Homogeneity_pass,Levene_p,Recommendation
Exact Match,retain,No,No,6.177836653323758e-05,Use non-parametric
BLEU,retain,No,No,0.0001653414072376521,Use non-parametric
ROUGE,retain,No,No,0.0003675682518415784,Use non-parametric
Writing Style,retain,No,No,0.0004296942159585498,Use non-parametric
Narrative Voice,retain,No,No,0.0013059575868850995,Use non-parametric
Character Similarity,retain,No,No,0.016052261298532943,Use non-parametric
Plot Structure Similarity,retain,No,No,0.0006255583587839223,Use non-parametric
Scene Sequence Similarity,retain,No,No,4.889223080840755e-05,Use non-parametric
WorldBuilding Similarity,retain,No,Yes,0.06621570699824683,Use non-parametric
Parody/Satire,retain,No,No,0.0388360762372641,Use non-parametric
Pastiche,retain,No,No,4.003445029926851e-06,Use non-parametric
Quotation/Citation,retain,No,Yes,0.9108830289414744,Use non-parametric
Scènes à Faire,retain,No,Yes,0.8287663060394843,Use non-parametric


==> anc/ESM_18.csv <==
metric,metric_clean,category,split,Model,N,Mean,Std,Median,Rank,Omnibus_Test,Omnibus_Stat,Omnibus_p
BLEU_score,BLEU,Computational,Forget,Finetuned (Dutch),20,0.9619289340101522,0.1702589830583596,1.0,2.0,Kruskal,66.59272316339252,2.2888011948357302e-14
BLEU_score,BLEU,Computational,Forget,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,66.59272316339252,2.2888011948357302e-14
BLEU_score,BLEU,Computational,Forget,NPO (Dutch),20,0.1445096062696597,0.07220168201788428,0.15981700605393506,4.0,Kruskal,66.59272316339252,2.2888011948357302e-14
BLEU_score,BLEU,Computational,Forget,NPO (English),20,0.19834184249343922,0.10237480592827074,0.21061946902654868,3.0,Kruskal,66.59272316339252,2.2888011948357302e-14
BLEU_score,BLEU,Computational,Retain,Finetuned (Dutch),20,1.0,0.0,1.0,1.5,Kruskal,24.017330526315828,2.477272910407908e-05
BLEU_score,BLEU,Computational,Retain,Finetuned (English),20,1.0,0.0,1.0,1.5,Kruskal,24.017330526315828,2.477272910407908e-05
BLEU_score,BLEU,Computational,Retain,NPO (Dutch),20,0.8414506067248901,0.23391297141187012,0.9936708860759493,3.0,Kruskal,24.017330526315828,2.477272910407908e-05
BLEU_score,BLEU,Computational,Retain,NPO (English),20,0.7669988374147374,0.3027605486538751,1.0,4.0,Kruskal,24.017330526315828,2.477272910407908e-05
Character Similarity_score,Character Similarity,Content,Forget,Finetuned (Dutch),20,0.9650000000000001,0.11821033884786185,1.0,1.0,Kruskal,63.40050358072041,1.1026478638543871e-13
Character Similarity_score,Character Similarity,Content,Forget,Finetuned (English),20,0.95,0.15389675281277315,1.0,2.0,Kruskal,63.40050358072041,1.1026478638543871e-13
Character Similarity_score,Character Similarity,Content,Forget,NPO (Dutch),20,0.355,0.2187885304412267,0.5,3.0,Kruskal,63.40050358072041,1.1026478638543871e-13
Character Similarity_score,Character Similarity,Content,Forget,NPO (English),20,0.215,0.24767338424456894,0.0,4.0,Kruskal,63.40050358072041,1.1026478638543871e-13
Character Similarity_score,Character Similarity,Content,Retain,Finetuned (Dutch),20,0.9800000000000001,0.06155870112510925,1.0,1.0,Kruskal,12.507941660250617,0.0058310780523805825
Character Similarity_score,Character Similarity,Content,Retain,Finetuned (English),20,0.915,0.2109502310972899,1.0,2.0,Kruskal,12.507941660250617,0.0058310780523805825
Character Similarity_score,Character Similarity,Content,Retain,NPO (Dutch),20,0.795,0.2742933504576135,0.8,4.0,Kruskal,12.507941660250617,0.0058310780523805825
Character Similarity_score,Character Similarity,Content,Retain,NPO (English),20,0.82,0.2261811104775156,1.0,3.0,Kruskal,12.507941660250617,0.0058310780523805825
Exact Match_score,Exact Match,Computational,Forget,Finetuned (Dutch),20,0.9,0.3077935056255462,1.0,2.0,Kruskal,71.8721804511278,1.69549316369794e-15
Exact Match_score,Exact Match,Computational,Forget,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,71.8721804511278,1.69549316369794e-15
Exact Match_score,Exact Match,Computational,Forget,NPO (Dutch),20,0.0,0.0,0.0,3.5,Kruskal,71.8721804511278,1.69549316369794e-15
Exact Match_score,Exact Match,Computational,Forget,NPO (English),20,0.0,0.0,0.0,3.5,Kruskal,71.8721804511278,1.69549316369794e-15
Exact Match_score,Exact Match,Computational,Retain,Finetuned (Dutch),20,0.95,0.22360679774997894,1.0,2.0,Kruskal,23.655367231638458,2.947967133125322e-05
Exact Match_score,Exact Match,Computational,Retain,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,23.655367231638458,2.947967133125322e-05
Exact Match_score,Exact Match,Computational,Retain,NPO (Dutch),20,0.45,0.5104177855340405,0.0,4.0,Kruskal,23.655367231638458,2.947967133125322e-05
Exact Match_score,Exact Match,Computational,Retain,NPO (English),20,0.55,0.5104177855340404,1.0,3.0,Kruskal,23.655367231638458,2.947967133125322e-05
Narrative Voice_score,Narrative Voice,Stylistic,Forget,Finetuned (Dutch),20,0.975,0.11180339887498948,1.0,2.0,Kruskal,67.24872966851972,1.6566310158005704e-14
Narrative Voice_score,Narrative Voice,Stylistic,Forget,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,67.24872966851972,1.6566310158005704e-14
Narrative Voice_score,Narrative Voice,Stylistic,Forget,NPO (Dutch),20,0.305,0.2964260802504253,0.5,4.0,Kruskal,67.24872966851972,1.6566310158005704e-14
Narrative Voice_score,Narrative Voice,Stylistic,Forget,NPO (English),20,0.33999999999999997,0.23260538075868908,0.5,3.0,Kruskal,67.24872966851972,1.6566310158005704e-14
Narrative Voice_score,Narrative Voice,Stylistic,Retain,Finetuned (Dutch),20,1.0,0.0,1.0,1.0,Kruskal,15.723766908212585,0.00129185413113189
Narrative Voice_score,Narrative Voice,Stylistic,Retain,Finetuned (English),20,0.99,0.0447213595499958,1.0,2.0,Kruskal,15.723766908212585,0.00129185413113189
Narrative Voice_score,Narrative Voice,Stylistic,Retain,NPO (Dutch),20,0.915,0.13484884325167856,1.0,3.0,Kruskal,15.723766908212585,0.00129185413113189
Narrative Voice_score,Narrative Voice,Stylistic,Retain,NPO (English),20,0.86,0.20104987598001384,1.0,4.0,Kruskal,15.723766908212585,0.00129185413113189
Parody/Satire_score,Parody/Satire,Exceptions,Forget,Finetuned (Dutch),20,0.1,0.3077935056255462,0.0,3.0,Kruskal,3.7213890791041564,0.2931632608693704
Parody/Satire_score,Parody/Satire,Exceptions,Forget,Finetuned (English),20,0.04,0.12732056517228266,0.0,4.0,Kruskal,3.7213890791041564,0.2931632608693704
Parody/Satire_score,Parody/Satire,Exceptions,Forget,NPO (Dutch),20,0.13999999999999999,0.2233712981609438,0.0,1.0,Kruskal,3.7213890791041564,0.2931632608693704
Parody/Satire_score,Parody/Satire,Exceptions,Forget,NPO (English),20,0.10500000000000001,0.19324105480761042,0.0,2.0,Kruskal,3.7213890791041564,0.2931632608693704
Parody/Satire_score,Parody/Satire,Exceptions,Retain,Finetuned (Dutch),20,0.025,0.11180339887498948,0.0,3.0,Kruskal,7.831365885564786,0.049628510490985094
Parody/Satire_score,Parody/Satire,Exceptions,Retain,Finetuned (English),20,0.015,0.0670820393249937,0.0,4.0,Kruskal,7.831365885564786,0.049628510490985094
Parody/Satire_score,Parody/Satire,Exceptions,Retain,NPO (Dutch),20,0.13,0.2657660229362821,0.0,2.0,Kruskal,7.831365885564786,0.049628510490985094
Parody/Satire_score,Parody/Satire,Exceptions,Retain,NPO (English),20,0.205,0.3691740425384896,0.0,1.0,Kruskal,7.831365885564786,0.049628510490985094
Pastiche_score,Pastiche,Exceptions,Forget,Finetuned (Dutch),20,0.24500000000000002,0.3677456214630749,0.0,2.0,Kruskal,6.999879915234261,0.07190160010478444
Pastiche_score,Pastiche,Exceptions,Forget,Finetuned (English),20,0.09,0.24899799195977465,0.0,4.0,Kruskal,6.999879915234261,0.07190160010478444
Pastiche_score,Pastiche,Exceptions,Forget,NPO (Dutch),20,0.25,0.22360679774997896,0.3,1.0,Kruskal,6.999879915234261,0.07190160010478444
Pastiche_score,Pastiche,Exceptions,Forget,NPO (English),20,0.155,0.22354794611117837,0.0,3.0,Kruskal,6.999879915234261,0.07190160010478444
Pastiche_score,Pastiche,Exceptions,Retain,Finetuned (Dutch),20,0.19,0.2918182563460383,0.0,3.0,Kruskal,13.011385869565212,0.004612047427948959
Pastiche_score,Pastiche,Exceptions,Retain,Finetuned (English),20,0.08,0.17044832524535805,0.0,4.0,Kruskal,13.011385869565212,0.004612047427948959
Pastiche_score,Pastiche,Exceptions,Retain,NPO (Dutch),20,0.41500000000000004,0.4380278770268299,0.4,2.0,Kruskal,13.011385869565212,0.004612047427948959
Pastiche_score,Pastiche,Exceptions,Retain,NPO (English),20,0.515,0.46370930095208746,0.5,1.0,Kruskal,13.011385869565212,0.004612047427948959
Plot Structure Similarity_score,Plot Structure Similarity,Content,Forget,Finetuned (Dutch),20,0.9400000000000001,0.2257152374587339,1.0,2.0,Kruskal,64.07390042616525,7.914727864026417e-14
Plot Structure Similarity_score,Plot Structure Similarity,Content,Forget,Finetuned (English),20,0.99,0.044721359549995815,1.0,1.0,Kruskal,64.07390042616525,7.914727864026417e-14
Plot Structure Similarity_score,Plot Structure Similarity,Content,Forget,NPO (Dutch),20,0.145,0.2114486375359025,0.0,4.0,Kruskal,64.07390042616525,7.914727864026417e-14
Plot Structure Similarity_score,Plot Structure Similarity,Content,Forget,NPO (English),20,0.225,0.25520889276702025,0.0,3.0,Kruskal,64.07390042616525,7.914727864026417e-14
Plot Structure Similarity_score,Plot Structure Similarity,Content,Retain,Finetuned (Dutch),20,0.96,0.08207826816681231,1.0,2.0,Kruskal,12.448417732609057,0.005994792997561685
Plot Structure Similarity_score,Plot Structure Similarity,Content,Retain,Finetuned (English),20,0.9800000000000001,0.06155870112510924,1.0,1.0,Kruskal,12.448417732609057,0.005994792997561685
Plot Structure Similarity_score,Plot Structure Similarity,Content,Retain,NPO (Dutch),20,0.79,0.3127130852462214,0.9,3.5,Kruskal,12.448417732609057,0.005994792997561685
Plot Structure Similarity_score,Plot Structure Similarity,Content,Retain,NPO (English),20,0.79,0.24687520819444916,1.0,3.5,Kruskal,12.448417732609057,0.005994792997561685
Quotation/Citation_score,Quotation/Citation,Exceptions,Forget,Finetuned (Dutch),20,0.495,0.22589005243585583,0.5,1.0,Kruskal,36.91871241224009,4.787246875695518e-08
Quotation/Citation_score,Quotation/Citation,Exceptions,Forget,Finetuned (English),20,0.335,0.1725200217213551,0.3,2.0,Kruskal,36.91871241224009,4.787246875695518e-08
Quotation/Citation_score,Quotation/Citation,Exceptions,Forget,NPO (Dutch),20,0.08,0.17044832524535805,0.0,4.0,Kruskal,36.91871241224009,4.787246875695518e-08
Quotation/Citation_score,Quotation/Citation,Exceptions,Forget,NPO (English),20,0.09,0.18890264827766653,0.0,3.0,Kruskal,36.91871241224009,4.787246875695518e-08
Quotation/Citation_score,Quotation/Citation,Exceptions,Retain,Finetuned (Dutch),20,0.37,0.2792848008753788,0.3,3.0,Kruskal,2.2631549194610328,0.5196161702129465
Quotation/Citation_score,Quotation/Citation,Exceptions,Retain,Finetuned (English),20,0.48,0.2587418953726911,0.5,1.0,Kruskal,2.2631549194610328,0.5196161702129465
Quotation/Citation_score,Quotation/Citation,Exceptions,Retain,NPO (Dutch),20,0.35,0.1986798535597566,0.5,4.0,Kruskal,2.2631549194610328,0.5196161702129465
Quotation/Citation_score,Quotation/Citation,Exceptions,Retain,NPO (English),20,0.39,0.2613728935327537,0.5,2.0,Kruskal,2.2631549194610328,0.5196161702129465
ROUGE_score,ROUGE,Computational,Forget,Finetuned (Dutch),20,0.9663999999999999,0.15026376808798583,1.0,2.0,Kruskal,66.44126193001055,2.4661372655823866e-14
ROUGE_score,ROUGE,Computational,Forget,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,66.44126193001055,2.4661372655823866e-14
ROUGE_score,ROUGE,Computational,Forget,NPO (Dutch),20,0.18224627290093462,0.07948552468357022,0.18872549019607843,4.0,Kruskal,66.44126193001055,2.4661372655823866e-14
ROUGE_score,ROUGE,Computational,Forget,NPO (English),20,0.22879503563572104,0.1250692861857041,0.24440298507462682,3.0,Kruskal,66.44126193001055,2.4661372655823866e-14
ROUGE_score,ROUGE,Computational,Retain,Finetuned (Dutch),20,1.0,0.0,1.0,1.5,Kruskal,24.017330526315828,2.477272910407908e-05
ROUGE_score,ROUGE,Computational,Retain,Finetuned (English),20,1.0,0.0,1.0,1.5,Kruskal,24.017330526315828,2.477272910407908e-05
ROUGE_score,ROUGE,Computational,Retain,NPO (Dutch),20,0.8789183955203687,0.1925227532722933,0.9931972789115646,3.0,Kruskal,24.017330526315828,2.477272910407908e-05
ROUGE_score,ROUGE,Computational,Retain,NPO (English),20,0.807038125737176,0.2649374353052339,1.0,4.0,Kruskal,24.017330526315828,2.477272910407908e-05
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Forget,Finetuned (Dutch),20,0.9400000000000001,0.15694450913417904,1.0,2.0,Kruskal,64.71270082101807,5.778464406236385e-14
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Forget,Finetuned (English),20,0.9800000000000001,0.06155870112510925,1.0,1.0,Kruskal,64.71270082101807,5.778464406236385e-14
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Forget,NPO (Dutch),20,0.16999999999999998,0.22266330494363243,0.0,4.0,Kruskal,64.71270082101807,5.778464406236385e-14
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Forget,NPO (English),20,0.23500000000000001,0.23004576203785834,0.3,3.0,Kruskal,64.71270082101807,5.778464406236385e-14
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Retain,Finetuned (Dutch),20,0.9550000000000001,0.16050905860647502,1.0,2.0,Kruskal,17.45908318400978,0.0005685671905900311
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Retain,Finetuned (English),20,0.99,0.0447213595499958,1.0,1.0,Kruskal,17.45908318400978,0.0005685671905900311
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Retain,NPO (Dutch),20,0.76,0.3250910803548996,0.9,4.0,Kruskal,17.45908318400978,0.0005685671905900311
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Retain,NPO (English),20,0.8099999999999999,0.2221900561515559,0.9,3.0,Kruskal,17.45908318400978,0.0005685671905900311
Scènes à Faire_score,Scènes à Faire,Exceptions,Forget,Finetuned (Dutch),20,0.53,0.3812721089361659,0.55,3.0,Kruskal,2.5395905688045266,0.4681786503364457
Scènes à Faire_score,Scènes à Faire,Exceptions,Forget,Finetuned (English),20,0.505,0.3648720035126955,0.4,4.0,Kruskal,2.5395905688045266,0.4681786503364457
Scènes à Faire_score,Scènes à Faire,Exceptions,Forget,NPO (Dutch),20,0.595,0.20384462607326048,0.5,2.0,Kruskal,2.5395905688045266,0.4681786503364457
Scènes à Faire_score,Scènes à Faire,Exceptions,Forget,NPO (English),20,0.675,0.20994986870303362,0.8,1.0,Kruskal,2.5395905688045266,0.4681786503364457
Scènes à Faire_score,Scènes à Faire,Exceptions,Retain,Finetuned (Dutch),20,0.64,0.3439706229806322,0.8,2.0,Kruskal,0.5514175654853696,0.9074583873595641
Scènes à Faire_score,Scènes à Faire,Exceptions,Retain,Finetuned (English),20,0.67,0.2848822471422923,0.8,1.0,Kruskal,0.5514175654853696,0.9074583873595641
Scènes à Faire_score,Scènes à Faire,Exceptions,Retain,NPO (Dutch),20,0.625,0.3024026594146497,0.8,3.0,Kruskal,0.5514175654853696,0.9074583873595641
Scènes à Faire_score,Scènes à Faire,Exceptions,Retain,NPO (English),20,0.62,0.27453309646130386,0.8,4.0,Kruskal,0.5514175654853696,0.9074583873595641
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Forget,Finetuned (Dutch),20,0.93,0.18945906376340316,1.0,2.0,Kruskal,57.53193949584321,1.9785806508697624e-12
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Forget,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,57.53193949584321,1.9785806508697624e-12
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Forget,NPO (Dutch),20,0.505,0.22118104039808423,0.5,3.0,Kruskal,57.53193949584321,1.9785806508697624e-12
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Forget,NPO (English),20,0.36500000000000005,0.33446736918962905,0.5,4.0,Kruskal,57.53193949584321,1.9785806508697624e-12
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Retain,Finetuned (Dutch),20,0.99,0.044721359549995815,1.0,1.0,Kruskal,12.953021622620577,0.004739308149762251
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Retain,Finetuned (English),20,0.975,0.11180339887498947,1.0,2.0,Kruskal,12.953021622620577,0.004739308149762251
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Retain,NPO (Dutch),20,0.885,0.2455391489848625,1.0,4.0,Kruskal,12.953021622620577,0.004739308149762251
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Retain,NPO (English),20,0.8949999999999999,0.1356271980175999,1.0,3.0,Kruskal,12.953021622620577,0.004739308149762251
Writing Style_score,Writing Style,Stylistic,Forget,Finetuned (Dutch),20,0.93,0.15927467172350906,1.0,2.0,Kruskal,65.20152450090741,4.5420478898257964e-14
Writing Style_score,Writing Style,Stylistic,Forget,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,65.20152450090741,4.5420478898257964e-14
Writing Style_score,Writing Style,Stylistic,Forget,NPO (Dutch),20,0.3,0.2513123449750173,0.5,3.0,Kruskal,65.20152450090741,4.5420478898257964e-14
Writing Style_score,Writing Style,Stylistic,Forget,NPO (English),20,0.225,0.25520889276702025,0.0,4.0,Kruskal,65.20152450090741,4.5420478898257964e-14
Writing Style_score,Writing Style,Stylistic,Retain,Finetuned (Dutch),20,0.945,0.12763022245616637,1.0,2.0,Kruskal,13.60289792387547,0.003498671011538218
Writing Style_score,Writing Style,Stylistic,Retain,Finetuned (English),20,0.99,0.0447213595499958,1.0,1.0,Kruskal,13.60289792387547,0.003498671011538218
Writing Style_score,Writing Style,Stylistic,Retain,NPO (Dutch),20,0.825,0.20994986870303364,0.9,3.0,Kruskal,13.60289792387547,0.003498671011538218
Writing Style_score,Writing Style,Stylistic,Retain,NPO (English),20,0.82,0.22618111047751555,1.0,4.0,Kruskal,13.60289792387547,0.003498671011538218


==> anc/ESM_19.csv <==
Metric,Split,Test,Language_F,Language_p,Language_sig,Language_eta2,Language_omega2,Unlearning_F,Unlearning_p,Unlearning_sig,Unlearning_eta2,Unlearning_omega2,Interaction_F,Interaction_p,Interaction_sig,Interaction_eta2,Interaction_omega2
Exact Match,forget,ART-ANOVA (Rank-based),2.1111111111110823,0.15034971152786594,No,,,762.1111111111122,2.320858146548436e-41,Yes,,,2.1111111111110374,0.1503497115278697,No,,
BLEU,forget,ART-ANOVA (Rank-based),4.58023185641274,0.03555125848812682,Yes,,,401.35346075448336,4.6957685658253645e-32,Yes,,,1.9758774798803609,0.16390040787228696,No,,
ROUGE,forget,ART-ANOVA (Rank-based),1.987325728770581,0.16269997041285944,No,,,399.51584283903713,5.438937441464237e-32,Yes,,,0.5703422053232164,0.452457089901961,No,,
Writing Style,forget,ART-ANOVA (Rank-based),0.2111696068470731,0.6471640211502174,No,,,354.97610910994206,2.30538020278493e-30,Yes,,,3.9332532865366905,0.050953083241954564,No,,
Narrative Voice,forget,ART-ANOVA (Rank-based),0.5498099139999185,0.46068055927239604,No,,,434.356143653343,3.6802619727661164e-33,Yes,,,0.017532203890300246,0.895010553006518,No,,
Character Similarity,forget,ART-ANOVA (Rank-based),2.421979156408461,0.12379839191218496,No,,,304.8435440218152,2.5680754198944334e-28,Yes,,,1.6186960700083621,0.20715264671320532,No,,
Plot Structure Similarity,forget,ART-ANOVA (Rank-based),1.8624023028423717,0.17637477202234556,No,,,324.33690526911255,3.830598888857182e-29,Yes,,,0.049114415320782916,0.8252058811538375,No,,
Scene Sequence Similarity,forget,ART-ANOVA (Rank-based),1.3526132480106747,0.24846051669174662,No,,,342.7801574013884,6.88349009954783e-30,Yes,,,0.10060759695948095,0.7519714372766414,No,,
WorldBuilding Similarity,forget,ART-ANOVA (Rank-based),9.330213440913574e-05,0.9923184219149196,No,,,199.15536524102666,6.239512149044587e-23,Yes,,,4.5158233053999295,0.03683285395246681,Yes,,
Parody/Satire,forget,ART-ANOVA (Rank-based),0.21365843661377704,0.6452355176833827,No,,,3.497879385121466,0.06529796981947239,No,,,0.04551303975204865,0.8316347060264835,No,,
Pastiche,forget,ART-ANOVA (Rank-based),4.951914688767807,0.029027514194589033,Yes,,,2.403325160802497,0.12523211888922609,No,,,0.03350995989517588,0.855240561841883,No,,
Quotation/Citation,forget,ART-ANOVA (Rank-based),1.5996975996976128,0.20981071807566068,No,,,62.70572670572679,1.575132544210703e-11,Yes,,,2.370818370818383,0.12777570446916303,No,,
Scènes à Faire,forget,ART-ANOVA (Rank-based),0.17395805714429846,0.6777936435902834,No,,,1.629130209714273,0.20571002082750325,No,,,0.7212100551746755,0.3984144632695973,No,,


==> anc/ESM_2.csv <==
Evaluator,Test_Case,Expected_Score,Actual_Score,Actual_Score,Actual_Score,Actual_Score,Absolute_Error,Absolute_Error,Alignment
,,first,mean,std,min,max,mean,std,<lambda>
Character Similarity,Clearly different or opposite characters,0.0,0.0,0.0,0.0,0.0,0.0,0.0,EXACT
Character Similarity,Identical or near-identical characters across all dimensions,1.0,0.96,0.08944271909999156,0.8,1.0,0.039999999999999994,0.08944271909999157,EXACT
Character Similarity,Moderately similar characters with some notable differences,0.5,0.45999999999999996,0.08944271909999159,0.3,0.5,0.04,0.0894427190999916,EXACT
Character Similarity,Somewhat different characters with limited similarities,0.3,0.33999999999999997,0.08944271909999159,0.3,0.5,0.04,0.0894427190999916,EXACT
Character Similarity,Very similar characters with only minor differences,0.8,0.64,0.2302172886644268,0.3,0.8,0.16,0.23021728866442678,EXACT
Narrative Voice,Clearly different or opposite narrative voices,0.0,0.0,0.0,0.0,0.0,0.0,0.0,EXACT
Narrative Voice,Identical or near-identical narrative voice across all dimensions,1.0,0.96,0.08944271909999157,0.8,1.0,0.039999999999999994,0.08944271909999157,EXACT
Narrative Voice,Moderately similar narrative voice with some notable differences,0.5,0.45999999999999996,0.08944271909999159,0.3,0.5,0.04,0.0894427190999916,EXACT
Narrative Voice,Somewhat different narrative voice with limited similarities,0.3,0.3,0.0,0.3,0.3,0.0,0.0,EXACT
Narrative Voice,Very similar narrative voice with only minor differences,0.8,0.74,0.1341640786499874,0.5,0.8,0.06000000000000001,0.1341640786499874,EXACT
Parody Satire,Borderline parody: Questionable sufficiency for Deckmyn test,0.5,0.45999999999999996,0.08944271909999159,0.3,0.5,0.04,0.0894427190999916,EXACT
Parody Satire,Good parody: Meets Deckmyn criteria with some limitations,0.8,0.74,0.1341640786499874,0.5,0.8,0.06000000000000001,0.1341640786499874,EXACT
Parody Satire,No parody: Completely lacks parodic character,0.0,0.0,0.0,0.0,0.0,0.0,0.0,EXACT
Parody Satire,Strong parody: Clearly satisfies Deckmyn criteria with strong execution,1.0,0.96,0.08944271909999157,0.8,1.0,0.039999999999999994,0.08944271909999157,EXACT
Parody Satire,Weak parody: Insufficient to meet Deckmyn test,0.3,0.33999999999999997,0.08944271909999162,0.3,0.5,0.04,0.0894427190999916,EXACT
Pastiche,Borderline pastiche: Questionable sufficiency for pastiche criteria,0.5,0.45999999999999996,0.08944271909999159,0.3,0.5,0.04,0.0894427190999916,EXACT
Pastiche,Good pastiche: Meets pastiche criteria with some limitations,0.8,0.64,0.2302172886644268,0.3,0.8,0.16,0.23021728866442676,EXACT
Pastiche,No pastiche: Completely lacks pastiche character,0.0,0.0,0.0,0.0,0.0,0.0,0.0,EXACT
Pastiche,Strong pastiche: Clearly satisfies pastiche criteria with strong execution,1.0,0.96,0.08944271909999157,0.8,1.0,0.039999999999999994,0.08944271909999157,EXACT
Pastiche,Weak pastiche: Insufficient to meet pastiche criteria,0.3,0.33999999999999997,0.08944271909999159,0.3,0.5,0.04,0.0894427190999916,EXACT
Plot Structure Similarity,Clearly different or opposite plot structures,0.0,0.0,0.0,0.0,0.0,0.0,0.0,EXACT
Plot Structure Similarity,Identical or near-identical plot structures across all dimensions,1.0,0.96,0.08944271909999157,0.8,1.0,0.039999999999999994,0.08944271909999157,EXACT
Plot Structure Similarity,Moderately similar plot structures with some notable differences,0.5,0.45999999999999996,0.08944271909999159,0.3,0.5,0.04,0.0894427190999916,EXACT
Plot Structure Similarity,Somewhat different plot structures with limited similarities,0.3,0.3,0.0,0.3,0.3,0.0,0.0,EXACT
Plot Structure Similarity,Very similar plot structures with only minor differences,0.8,0.74,0.1341640786499874,0.5,0.8,0.06000000000000001,0.1341640786499874,EXACT
Quotation Citation,Borderline quotation: Questionable sufficiency for Art. 5(3)(d),0.5,0.45999999999999996,0.08944271909999159,0.3,0.5,0.04,0.0894427190999916,EXACT
Quotation Citation,Good quotation: Meets Art. 5(3)(d) criteria with some limitations,0.8,0.74,0.1341640786499874,0.5,0.8,0.06000000000000001,0.1341640786499874,EXACT
Quotation Citation,No quotation: Completely lacks quotation character,0.0,0.0,0.0,0.0,0.0,0.0,0.0,EXACT
Quotation Citation,Strong quotation: Clearly satisfies Art. 5(3)(d) criteria with strong execution,1.0,0.96,0.08944271909999157,0.8,1.0,0.039999999999999994,0.08944271909999157,EXACT
Quotation Citation,Weak quotation: Insufficient to meet Art. 5(3)(d) criteria,0.3,0.3,0.0,0.3,0.3,0.0,0.0,EXACT
Scene Sequence Similarity,Clearly different or opposite scene sequences,0.0,0.0,0.0,0.0,0.0,0.0,0.0,EXACT
Scene Sequence Similarity,Identical or near-identical scene sequences across all dimensions,1.0,0.96,0.08944271909999157,0.8,1.0,0.039999999999999994,0.08944271909999157,EXACT
Scene Sequence Similarity,Moderately similar scene sequences with some notable differences,0.5,0.45999999999999996,0.08944271909999159,0.3,0.5,0.04,0.0894427190999916,EXACT
Scene Sequence Similarity,Somewhat different scene sequences with limited similarities,0.3,0.3,0.0,0.3,0.3,0.0,0.0,EXACT
Scene Sequence Similarity,Very similar scene sequences with only minor differences,0.8,0.74,0.1341640786499874,0.5,0.8,0.06000000000000001,0.1341640786499874,EXACT
Scenes à Faire,Balanced: equal stock and original elements (uncertain protectability),0.5,0.45999999999999996,0.08944271909999159,0.3,0.5,0.04,0.0894427190999916,EXACT
Scenes à Faire,Entirely original: heavily distinctive creative elaboration (fully protectable),0.0,0.0,0.0,0.0,0.0,0.0,0.0,EXACT
Scenes à Faire,Entirely scènes à faire: heavily stock/generic elements (unprotectable),1.0,0.9199999999999999,0.1095445115010332,0.8,1.0,0.07999999999999999,0.1095445115010332,EXACT
Scenes à Faire,Mostly original: predominantly distinctive creative expression (substantial protectability),0.3,0.33999999999999997,0.08944271909999162,0.3,0.5,0.04,0.0894427190999916,EXACT
Scenes à Faire,Mostly scènes à faire: predominantly stock elements (limited protectability),0.8,0.74,0.1341640786499874,0.5,0.8,0.06000000000000001,0.1341640786499874,EXACT
World Building Similarity,Clearly different or opposite worldbuilding,0.0,0.0,0.0,0.0,0.0,0.0,0.0,EXACT
World Building Similarity,Identical or near-identical worldbuilding across all dimensions,1.0,0.96,0.08944271909999157,0.8,1.0,0.039999999999999994,0.08944271909999157,EXACT
World Building Similarity,Moderately similar worldbuilding with some notable differences,0.5,0.45999999999999996,0.08944271909999159,0.3,0.5,0.04,0.0894427190999916,EXACT
World Building Similarity,Somewhat different worldbuilding with limited similarities,0.3,0.3,0.0,0.3,0.3,0.0,0.0,EXACT
World Building Similarity,Very similar worldbuilding with only minor differences,0.8,0.74,0.1341640786499874,0.5,0.8,0.06000000000000001,0.1341640786499874,EXACT
Writing Style,Clearly different or opposite writing styles,0.0,0.0,0.0,0.0,0.0,0.0,0.0,EXACT
Writing Style,Identical or near-identical writing style across all dimensions,1.0,0.96,0.08944271909999157,0.8,1.0,0.039999999999999994,0.08944271909999157,EXACT
Writing Style,Moderately similar writing style with some notable differences,0.5,0.52,0.1788854381999832,0.3,0.8,0.1,0.1414213562373095,EXACT
Writing Style,Somewhat different writing style with limited similarities,0.3,0.33999999999999997,0.08944271909999159,0.3,0.5,0.04,0.0894427190999916,EXACT
Writing Style,Very similar writing style with only minor differences,0.8,0.74,0.1341640786499874,0.5,0.8,0.06000000000000001,0.1341640786499874,EXACT


==> anc/ESM_20.csv <==
Metric,Split,Test,Language_F,Language_p,Language_sig,Language_eta2,Language_omega2,Unlearning_F,Unlearning_p,Unlearning_sig,Unlearning_eta2,Unlearning_omega2,Interaction_F,Interaction_p,Interaction_sig,Interaction_eta2,Interaction_omega2
Exact Match,retain,ART-ANOVA (Rank-based),0.7880184331797158,0.3775007446345082,No,,,31.608294930875594,2.9812456493575156e-07,Yes,,,0.08755760368663865,0.768112433716197,No,,
BLEU,retain,ART-ANOVA (Rank-based),0.0009195624818509907,0.9758879190616875,No,,,33.19620559481178,1.6817029273283578e-07,Yes,,,0.0009195624818505928,0.9758879190616875,No,,
ROUGE,retain,ART-ANOVA (Rank-based),0.0009195624818510072,0.9758879190616875,No,,,33.19620559481178,1.6817029273283578e-07,Yes,,,0.0009195624818506091,0.9758879190616875,No,,
Writing Style,retain,ART-ANOVA (Rank-based),0.7650695786961991,0.3845024483625098,No,,,14.693174495358548,0.00025895715270129045,Yes,,,0.35010536948986903,0.5558095234582923,No,,
Narrative Voice,retain,ART-ANOVA (Rank-based),0.5615780482178094,0.45593846789772163,No,,,18.290965456823663,5.452174506913957e-05,Yes,,,0.033003668582129414,0.8563260618501916,No,,
Character Similarity,retain,ART-ANOVA (Rank-based),0.00774222788636607,0.930116118778148,No,,,13.610876125393343,0.0004203423147678078,Yes,,,0.6778794528465295,0.4128940034662506,No,,
Plot Structure Similarity,retain,ART-ANOVA (Rank-based),0.18273942742089747,0.67023829593658,No,,,13.850257502516811,0.00037738100914172696,Yes,,,0.18273942742089605,0.67023829593658,No,,
Scene Sequence Similarity,retain,ART-ANOVA (Rank-based),0.17882808803982517,0.6735764663434601,No,,,21.32708553921018,1.5480430633162102e-05,Yes,,,0.05519385433327935,0.8148920087988705,No,,
WorldBuilding Similarity,retain,ART-ANOVA (Rank-based),0.6585613864450239,0.41960264400327685,No,,,13.762588973871537,0.00039256214021755534,Yes,,,0.4838410186126697,0.488809177214773,No,,
Parody/Satire,retain,ART-ANOVA (Rank-based),0.11611789198548478,0.7342238903386921,No,,,8.078410513240195,0.00574901358676083,Yes,,,0.1684789042289375,0.6826221053461643,No,,
Pastiche,retain,ART-ANOVA (Rank-based),0.06765768989653974,0.7954816158263335,No,,,13.472233090633159,0.0004475066309530841,Yes,,,1.4455023682389463,0.23298363742460704,No,,
Quotation/Citation,retain,ART-ANOVA (Rank-based),1.473745759288483,0.22851461556511943,No,,,0.10992471988196365,0.741142388469945,No,,,0.6577530990144088,0.41988689918474087,No,,
Scènes à Faire,retain,ART-ANOVA (Rank-based),0.009254655493796853,0.9236140663644531,No,,,0.49531634015413056,0.48371608424350143,No,,,0.029635406511990887,0.863777690585795,No,,


==> anc/ESM_21.csv <==
split,Model,AvgRank,MetricWins
Forget,Finetuned (Dutch),2.0,13
Forget,Finetuned (English),1.8461538461538463,13
Forget,NPO (Dutch),3.1153846153846154,13
Forget,NPO (English),3.0384615384615383,13
Retain,Finetuned (Dutch),1.9230769230769231,13
Retain,Finetuned (English),1.7692307692307692,13
Retain,NPO (Dutch),3.269230769230769,13
Retain,NPO (English),3.0384615384615383,13


==> anc/ESM_22.csv <==
model,category,split,N,Mean,Std,Median
Finetuned (Dutch),Computational,Forget,11,0.96784422909296,0.08287094696867311,1.0
Finetuned (Dutch),Computational,Retain,12,0.9907407407407408,0.03207501495497925,1.0
Finetuned (Dutch),Content,Forget,11,0.9496212121212121,0.08441906350362033,1.0
Finetuned (Dutch),Content,Retain,12,0.9763888888888889,0.0382431966177265,1.0
Finetuned (Dutch),Exceptions,Forget,11,0.37083333333333335,0.13281147875424354,0.3375
Finetuned (Dutch),Exceptions,Retain,12,0.32743055555555556,0.10838370526670542,0.3020833333333333
Finetuned (Dutch),Stylistic,Forget,11,0.9666666666666667,0.06841458583924598,1.0
Finetuned (Dutch),Stylistic,Retain,12,0.9743055555555555,0.04401823734380125,1.0
Finetuned (English),Computational,Forget,9,1.0,0.0,1.0
Finetuned (English),Computational,Retain,13,1.0,0.0,1.0
Finetuned (English),Content,Forget,9,0.9891666666666666,0.019951112124390484,1.0
Finetuned (English),Content,Retain,13,0.971474358974359,0.044935851713645836,1.0
Finetuned (English),Exceptions,Forget,9,0.25305555555555553,0.07058658001191002,0.24
Finetuned (English),Exceptions,Retain,13,0.316025641025641,0.06247328488871323,0.325
Finetuned (English),Stylistic,Forget,9,1.0,0.0,1.0
Finetuned (English),Stylistic,Retain,13,0.9897435897435898,0.02849501380883701,1.0
NPO (Dutch),Computational,Forget,10,0.11238509997993176,0.03433366182031387,0.12319976469793485
NPO (Dutch),Computational,Retain,17,0.7113322206922693,0.27443017296061684,0.7499973240358138
NPO (Dutch),Content,Forget,10,0.2970833333333333,0.0627325918994246,0.325
NPO (Dutch),Content,Retain,17,0.788235294117647,0.2735926555601787,0.925
NPO (Dutch),Exceptions,Forget,10,0.28,0.09846036991827953,0.30000000000000004
NPO (Dutch),Exceptions,Retain,17,0.3897058823529412,0.1474546602798138,0.42500000000000004
NPO (Dutch),Stylistic,Forget,10,0.31,0.19801483919951526,0.29166666666666663
NPO (Dutch),Stylistic,Retain,17,0.8588235294117647,0.17069279250092753,0.95
NPO (English),Computational,Forget,11,0.1265816048596873,0.08045318551539213,0.1174997210256249
NPO (English),Computational,Retain,13,0.694826037116693,0.26982651902691335,0.6994118819776715
NPO (English),Content,Forget,11,0.22935606060606062,0.20434187750933577,0.125
NPO (English),Content,Retain,13,0.8118589743589744,0.16849557426534548,0.825
NPO (English),Exceptions,Forget,11,0.23958333333333331,0.12968645414571597,0.2
NPO (English),Exceptions,Retain,13,0.43076923076923074,0.11406496967821587,0.475
NPO (English),Stylistic,Forget,11,0.23560606060606062,0.21981971492727187,0.21666666666666667
NPO (English),Stylistic,Retain,13,0.833974358974359,0.17288609296181437,0.8333333333333334


==> anc/ESM_23.csv <==
Language,Split,Category1,Category2,Test,N_samples,Computational_reduction_mean,Stylistic_reduction_mean,Difference,TestStat_t,p_value,Significant,Cohen_d,Interpretation,Content_reduction_mean,Exceptions_reduction_mean
English,forget,Computational,Stylistic,Differential Effect Contrast,7,0.8646052094391257,0.7321428571428571,0.13246235229626857,1.9589314952865475,0.09783997142908094,No,0.7404065102771575,No selective category difference,,
English,forget,Computational,Content,Differential Effect Contrast,7,0.8646052094391257,,0.1579980665819828,3.29140815726793,0.016584639282708234,Yes,1.244035349620045,Category 'Computational' reduced more than 'Content',0.7066071428571429,
English,forget,Computational,Exceptions,Differential Effect Contrast,7,0.8646052094391257,,0.8704980665819828,20.997638397496537,7.600970704232857e-07,Yes,7.936361331348094,Category 'Computational' reduced more than 'Exceptions',,-0.00589285714285714
English,forget,Stylistic,Content,Differential Effect Contrast,7,,0.7321428571428571,0.025535714285714217,0.4604629353991743,0.6614002903134419,No,0.1740386307184308,No selective category difference,0.7066071428571429,
English,forget,Stylistic,Exceptions,Differential Effect Contrast,7,,0.7321428571428571,0.7380357142857142,17.42744578126226,2.288726706479637e-06,Yes,6.586955360611672,Category 'Stylistic' reduced more than 'Exceptions',,-0.00589285714285714
English,forget,Content,Exceptions,Differential Effect Contrast,7,,,0.7125,25.047816340916338,2.665830828824265e-07,Yes,9.467184703326355,Category 'Content' reduced more than 'Exceptions',0.7066071428571429,-0.00589285714285714
Dutch,forget,Computational,Stylistic,Differential Effect Contrast,9,0.841311338038762,0.6759259259259259,0.16538541211283608,2.126310213204239,0.06617200213985515,No,0.7087700710680797,No selective category difference,,
Dutch,forget,Computational,Content,Differential Effect Contrast,9,0.841311338038762,,0.21492244914987324,7.15413875638969,9.669811847438074e-05,Yes,2.3847129187965637,Category 'Computational' reduced more than 'Content',0.6263888888888888,
Dutch,forget,Computational,Exceptions,Differential Effect Contrast,9,0.841311338038762,,0.7894594861869102,17.085266787678783,1.3994671946230123e-07,Yes,5.6950889292262605,Category 'Computational' reduced more than 'Exceptions',,0.05185185185185185
Dutch,forget,Stylistic,Content,Differential Effect Contrast,9,,0.6759259259259259,0.04953703703703716,0.7333929803001322,0.4842531081131969,No,0.24446432676671076,No selective category difference,0.6263888888888888,
Dutch,forget,Stylistic,Exceptions,Differential Effect Contrast,9,,0.6759259259259259,0.6240740740740741,8.568147559733744,2.6562380238119132e-05,Yes,2.856049186577915,Category 'Stylistic' reduced more than 'Exceptions',,0.05185185185185185
Dutch,forget,Content,Exceptions,Differential Effect Contrast,9,,,0.574537037037037,10.26224560855644,6.994185854819898e-06,Yes,3.42074853618548,Category 'Content' reduced more than 'Exceptions',0.6263888888888888,0.05185185185185185


==> anc/ESM_24.csv <==
Metric,Split,Language,Test,N_pairs,Baseline_mean,Treated_mean,Mean_diff,TestStat,p_value,Significant,Cohen_d_paired
Exact Match,forget,English,Wilcoxon signed-rank,41,1.0,0.0,-1.0,0.0,1.5222921962563045e-10,Yes,
BLEU,forget,English,Wilcoxon signed-rank,41,1.0,0.2544267601082063,-0.7455732398917936,0.0,2.3319335121626622e-08,Yes,-9.310743988922589
ROUGE,forget,English,Wilcoxon signed-rank,41,1.0,0.29289441083318035,-0.7071055891668198,0.0,2.3509253962594632e-08,Yes,-7.68102769827046
Writing Style,forget,English,Wilcoxon signed-rank,41,1.0,0.36585365853658536,-0.6341463414634146,0.0,4.1786416716631105e-09,Yes,-2.827381688700591
Narrative Voice,forget,English,Wilcoxon signed-rank,41,1.0,0.4024390243902439,-0.5975609756097561,0.0,2.3461074282142604e-09,Yes,-2.978737164032317
Character Similarity,forget,English,Wilcoxon signed-rank,41,0.9146341463414634,0.35853658536585364,-0.5560975609756098,0.0,6.15986380611057e-08,Yes,-1.858575913039815
Plot Structure Similarity,forget,English,Wilcoxon signed-rank,41,0.9804878048780489,0.34146341463414637,-0.6390243902439025,0.0,8.619028909988904e-09,Yes,-2.599313796607202
Scene Sequence Similarity,forget,English,Wilcoxon signed-rank,41,0.975609756097561,0.37560975609756103,-0.6000000000000001,0.0,1.1950950909351416e-08,Yes,-3.2071349029490936
WorldBuilding Similarity,forget,English,Wilcoxon signed-rank,41,1.0,0.5000000000000001,-0.4999999999999999,0.0,1.4424006007834698e-08,Yes,-1.666666666666666
Parody/Satire,forget,English,Wilcoxon signed-rank,41,0.041463414634146344,0.16829268292682928,0.12682926829268293,43.5,0.005461697277294398,Yes,0.4693769774844815
Pastiche,forget,English,Wilcoxon signed-rank,41,0.13902439024390242,0.26585365853658544,0.1268292682926829,105.0,0.06508489760797875,No,0.30624709957112545
Quotation/Citation,forget,English,Wilcoxon signed-rank,41,0.3341463414634146,0.17560975609756097,-0.15853658536585366,49.5,0.0003757315251687557,Yes,-0.5789408302384953
Scènes à Faire,forget,English,Wilcoxon signed-rank,41,0.4024390243902439,0.7390243902439024,0.33658536585365856,15.5,7.23545097265395e-06,Yes,0.8858182949434226
Exact Match,forget,Dutch,Wilcoxon signed-rank,37,0.8648648648648649,0.0,-0.8648648648648649,0.0,1.5417257900279904e-08,Yes,-2.495401175568175
BLEU,forget,Dutch,Wilcoxon signed-rank,37,0.9588420908217864,0.15310178832135304,-0.8057403025004333,1.0,1.219132693069803e-07,Yes,-4.010020560365934
ROUGE,forget,Dutch,Wilcoxon signed-rank,37,0.9636756756756757,0.19377574111875834,-0.7698999345569174,1.0,1.219132693069803e-07,Yes,-4.296567258496423
Writing Style,forget,Dutch,Wilcoxon signed-rank,37,0.9567567567567568,0.3108108108108108,-0.6459459459459459,0.0,7.219894507013238e-08,Yes,-2.388984897082291
Narrative Voice,forget,Dutch,Wilcoxon signed-rank,37,0.972972972972973,0.23513513513513512,-0.7378378378378379,0.0,5.441814392657085e-08,Yes,-2.4492651875328346
Character Similarity,forget,Dutch,Wilcoxon signed-rank,37,0.9621621621621622,0.3486486486486487,-0.6135135135135135,0.0,9.388755395848293e-08,Yes,-2.6543505371514007
Plot Structure Similarity,forget,Dutch,Wilcoxon signed-rank,37,0.9351351351351351,0.15945945945945947,-0.7756756756756757,0.0,1.1947016676933693e-07,Yes,-2.692360870308917
Scene Sequence Similarity,forget,Dutch,Wilcoxon signed-rank,37,0.9486486486486485,0.20540540540540542,-0.7432432432432433,0.0,1.0630806236764572e-07,Yes,-2.679037442683791
WorldBuilding Similarity,forget,Dutch,Wilcoxon signed-rank,37,0.9486486486486487,0.5648648648648649,-0.38378378378378375,10.0,8.343837099644651e-07,Yes,-1.5350429431322214
Parody/Satire,forget,Dutch,Wilcoxon signed-rank,37,0.08108108108108109,0.15405405405405406,0.07297297297297298,38.0,0.19918215398270522,No,0.208423966496122
Pastiche,forget,Dutch,Wilcoxon signed-rank,37,0.17027027027027025,0.26216216216216215,0.09189189189189188,75.5,0.09310253456021483,No,0.3290510908719198
Quotation/Citation,forget,Dutch,Wilcoxon signed-rank,37,0.5243243243243245,0.10810810810810811,-0.4162162162162163,5.0,1.046611082024291e-06,Yes,-1.3216598602894412
Scènes à Faire,forget,Dutch,Wilcoxon signed-rank,37,0.48918918918918924,0.6351351351351352,0.14594594594594595,133.5,0.021512450532447377,Yes,0.36899130403657376


==> anc/ESM_25.csv <==
Metric,Split,Language,Test,N_pairs,Baseline_mean,Treated_mean,Mean_diff,TestStat,p_value,Significant,Cohen_d_paired
Exact Match,retain,English,Wilcoxon signed-rank,23,1.0,0.6521739130434783,-0.34782608695652173,0.0,0.0046777349810472576,Yes,-0.7142443052179218
BLEU,retain,English,Wilcoxon signed-rank,23,1.0,0.8514515702762099,-0.14854842972379015,0.0,0.011209733383895203,Yes,-0.6006741483968331
ROUGE,retain,English,Wilcoxon signed-rank,23,1.0,0.8830367874386497,-0.1169632125613504,0.0,0.011209733383895203,Yes,-0.5431744211756524
Writing Style,retain,English,Wilcoxon signed-rank,23,0.9739130434782608,0.8652173913043477,-0.10869565217391304,6.0,0.025386931822469268,Yes,-0.5052356481745806
Narrative Voice,retain,English,Wilcoxon signed-rank,23,1.0,0.9347826086956522,-0.06521739130434781,0.0,0.019630657257290667,Yes,-0.5154614273559055
Character Similarity,retain,English,Wilcoxon signed-rank,23,0.9347826086956522,0.8782608695652173,-0.056521739130434775,19.0,0.37388924743516005,No,-0.2072363656347745
Plot Structure Similarity,retain,English,Wilcoxon signed-rank,23,0.991304347826087,0.8652173913043477,-0.12608695652173915,0.0,0.010320738885786614,Yes,-0.6436070720053276
Scene Sequence Similarity,retain,English,Wilcoxon signed-rank,23,0.9739130434782608,0.8956521739130435,-0.07826086956521738,9.0,0.04557915478792565,Yes,-0.44542994772955485
WorldBuilding Similarity,retain,English,Wilcoxon signed-rank,23,1.0,0.9347826086956522,-0.06521739130434781,0.0,0.019630657257290667,Yes,-0.5154614273559055
Parody/Satire,retain,English,Wilcoxon signed-rank,23,0.0,0.12608695652173915,0.12608695652173915,0.0,0.03843393023678171,Yes,0.42855677485181787
Pastiche,retain,English,Wilcoxon signed-rank,23,0.03913043478260869,0.6,0.5608695652173913,0.0,0.00023708214760007545,Yes,1.3723263064401114
Quotation/Citation,retain,English,Wilcoxon signed-rank,23,0.4043478260869566,0.41739130434782606,0.013043478260869552,64.5,0.8538232772051101,No,0.03691880340683729
Scènes à Faire,retain,English,Wilcoxon signed-rank,23,0.7304347826086959,0.6478260869565219,-0.08260869565217391,51.5,0.23392555088720035,No,-0.2196061570665097
Exact Match,retain,Dutch,Wilcoxon signed-rank,19,1.0,0.7368421052631579,-0.2631578947368421,0.0,0.025347318677468252,Yes,-0.5816750507471109
BLEU,retain,Dutch,Wilcoxon signed-rank,19,1.0,0.9575196040684277,-0.042480395931572185,0.0,0.04216819709715596,Yes,-0.40607261156821695
ROUGE,retain,Dutch,Wilcoxon signed-rank,19,1.0,0.9724609991483956,-0.0275390008516044,0.0,0.04216819709715596,Yes,-0.4173843784975972
Writing Style,retain,Dutch,Wilcoxon signed-rank,19,0.9631578947368421,0.9315789473684211,-0.03157894736842105,9.5,0.42901717454179844,No,-0.16234673704062966
Narrative Voice,retain,Dutch,Wilcoxon signed-rank,19,1.0,0.9789473684210527,-0.021052631578947364,0.0,0.15729920705028502,No,-0.3338489304447944
Character Similarity,retain,Dutch,Wilcoxon signed-rank,19,0.9894736842105264,0.9210526315789473,-0.06842105263157894,3.0,0.0955807045456294,No,-0.3744292365762324
Plot Structure Similarity,retain,Dutch,Wilcoxon signed-rank,19,0.9578947368421052,0.9473684210526315,-0.010526315789473682,20.0,0.7388826803635273,No,-0.07465089026901593
Scene Sequence Similarity,retain,Dutch,Wilcoxon signed-rank,19,0.9894736842105264,0.9315789473684211,-0.057894736842105256,3.0,0.0955807045456294,No,-0.3951883263455456
WorldBuilding Similarity,retain,Dutch,Wilcoxon signed-rank,19,0.9894736842105264,0.9789473684210527,-0.010526315789473682,2.0,0.5637028616507731,No,-0.130066495428618
Parody/Satire,retain,Dutch,Wilcoxon signed-rank,19,0.05263157894736842,0.02631578947368421,-0.02631578947368421,2.0,0.5637028616507731,No,-0.13006649542861798
Pastiche,retain,Dutch,Wilcoxon signed-rank,19,0.17368421052631577,0.17368421052631577,2.921639538487254e-18,16.5,0.8311704095417624,No,7.062972698152629e-18
Quotation/Citation,retain,Dutch,Wilcoxon signed-rank,19,0.4421052631578948,0.3368421052631579,-0.10526315789473684,32.0,0.19187773667435482,No,-0.2733378822534725
Scènes à Faire,retain,Dutch,Wilcoxon signed-rank,19,0.5789473684210528,0.6473684210526318,0.06842105263157895,33.0,0.3800149583914896,No,0.1716180963661716


==> anc/ESM_26.csv <==
Metric,Split,Model1,Model2,N1,N2,Mean1,Mean2,Cohen_d,Hedge_g,Glass_delta,Cliff_delta,d_interpretation,cliff_interpretation
Exact Match,forget,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.9,0.4594682917363406,0.45033978262899604,0.32489314482696535,0.1,small,negligible
Exact Match,forget,Finetuned (English),NPO (English),20,20,1.0,0.0,,,,1.0,large,large
Exact Match,forget,Finetuned (English),NPO (Dutch),20,20,1.0,0.0,,,,1.0,large,large
Exact Match,forget,Finetuned (Dutch),NPO (English),20,20,0.9,0.0,4.135214625627066,4.053058043660966,,0.9,large,large
Exact Match,forget,Finetuned (Dutch),NPO (Dutch),20,20,0.9,0.0,4.135214625627066,4.053058043660966,,0.9,large,large
Exact Match,forget,NPO (English),NPO (Dutch),20,20,0.0,0.0,,,,0.0,large,negligible
BLEU,forget,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.9619289340101522,0.31622776601683833,0.3099450951688217,0.22360679774997927,0.05,small,negligible
BLEU,forget,Finetuned (English),NPO (English),20,20,1.0,0.1983418424934392,11.074168380130038,10.854151789796328,7.830619557591595,1.0,large,large
BLEU,forget,Finetuned (English),NPO (Dutch),20,20,1.0,0.14450960626965967,16.756481060838286,16.423570841086534,11.848621386942707,1.0,large,large
BLEU,forget,Finetuned (Dutch),NPO (English),20,20,0.9619289340101522,0.1983418424934392,5.435594401621203,5.32760245986714,7.458740308154752,0.96,large,large
BLEU,forget,Finetuned (Dutch),NPO (Dutch),20,20,0.9619289340101522,0.14450960626965967,6.250851785020925,6.126662676709251,11.321333588018332,0.995,large,large
BLEU,forget,NPO (English),NPO (Dutch),20,20,0.1983418424934392,0.14450960626965967,0.6077080232909542,0.5956343539540478,0.7455814701165181,0.3325,medium,medium
ROUGE,forget,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.9663999999999999,0.31622776601683866,0.309945095168822,0.22360679774997946,0.05,small,negligible
ROUGE,forget,Finetuned (English),NPO (English),20,20,1.0,0.22879503563572104,8.720354558944369,8.547102481614347,6.166221842980589,1.0,large,large
ROUGE,forget,Finetuned (English),NPO (Dutch),20,20,1.0,0.18224627290093465,14.549547432045712,14.260483575779903,10.28808365239484,1.0,large,large
ROUGE,forget,Finetuned (Dutch),NPO (English),20,20,0.9663999999999999,0.22879503563572104,5.335619065391174,5.229613388595323,5.897570753454816,0.975,large,large
ROUGE,forget,Finetuned (Dutch),NPO (Dutch),20,20,0.9663999999999999,0.18224627290093465,6.523620862919377,6.394012501404423,9.865365174612116,0.995,large,large
ROUGE,forget,NPO (English),NPO (Dutch),20,20,0.22879503563572104,0.18224627290093465,0.44422628549894594,0.43540059770757616,0.5856256585094681,0.205,small,small
Writing Style,forget,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.93,0.621536043960371,0.6091876457359927,0.43949235143623844,0.2,medium,small
Writing Style,forget,Finetuned (English),NPO (English),20,20,1.0,0.225,4.294581975400439,4.2092591546971185,3.0367280371671694,1.0,large,large
Writing Style,forget,Finetuned (English),NPO (Dutch),20,20,1.0,0.3,3.9391200370979638,3.8608593741092627,2.7853784901397747,1.0,large,large
Writing Style,forget,Finetuned (Dutch),NPO (English),20,20,0.93,0.225,3.3142084877919924,3.2483632860477805,2.7624429241327157,0.955,large,large
Writing Style,forget,Finetuned (Dutch),NPO (Dutch),20,20,0.93,0.3,2.9944657633851177,2.9349730660993205,2.506840641125798,0.94,large,large
Writing Style,forget,NPO (English),NPO (Dutch),20,20,0.225,0.3,-0.29612887007569466,-0.2902455150410782,-0.298433409657833,-0.15,small,small
Narrative Voice,forget,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.975,0.31622776601683816,0.3099450951688215,0.22360679774997913,0.05,small,negligible
Narrative Voice,forget,Finetuned (English),NPO (English),20,20,1.0,0.33999999999999997,4.0127229564588465,3.9329999838139686,2.8374236135349817,1.0,large,large
Narrative Voice,forget,Finetuned (English),NPO (Dutch),20,20,1.0,0.305,3.3157623142300787,3.2498862417619314,2.3445980171948886,1.0,large,large
Narrative Voice,forget,Finetuned (Dutch),NPO (English),20,20,0.975,0.33999999999999997,3.479641075601595,3.410509133702226,2.729945446355626,0.9675,large,large
Narrative Voice,forget,Finetuned (Dutch),NPO (Dutch),20,20,0.975,0.305,2.99082673731314,2.9314063385585745,2.2602599590224104,0.9675,large,large
Narrative Voice,forget,NPO (English),NPO (Dutch),20,20,0.33999999999999997,0.305,0.131364832373166,0.1287549350412488,0.11807328144146913,0.0575,negligible,negligible
Character Similarity,forget,Finetuned (English),Finetuned (Dutch),20,20,0.95,0.9650000000000001,-0.1093146172046145,-0.10714280361776785,-0.12689245413047423,-0.005,negligible,negligible
Character Similarity,forget,Finetuned (English),NPO (English),20,20,0.95,0.215,3.5647219161994763,3.493899626473659,2.967618027434925,0.96,large,large
Character Similarity,forget,Finetuned (English),NPO (Dutch),20,20,0.95,0.355,3.1457134415376564,3.083215823493862,2.719520985858238,0.935,large,large
Character Similarity,forget,Finetuned (Dutch),NPO (English),20,20,0.9650000000000001,0.215,3.864855355409695,3.7880701496730786,3.028181660647883,0.98,large,large
Character Similarity,forget,Finetuned (Dutch),NPO (Dutch),20,20,0.9650000000000001,0.355,3.468987221138979,3.4000669452223105,2.7880803384429003,0.9675,large,large
Character Similarity,forget,NPO (English),NPO (Dutch),20,20,0.215,0.355,-0.5991158143766065,-0.5872128511770713,-0.6398872907901736,-0.2925,medium,small
Plot Structure Similarity,forget,Finetuned (English),Finetuned (Dutch),20,20,0.99,0.9400000000000001,0.3073001783311969,0.30119487677494794,0.2215180532911125,0.0525,small,negligible
Plot Structure Similarity,forget,Finetuned (English),NPO (English),20,20,0.99,0.225,4.175543399523162,4.092585583638596,2.997544449590819,1.0,large,large
Plot Structure Similarity,forget,Finetuned (English),NPO (Dutch),20,20,0.99,0.145,5.529225807305125,5.41937363894807,3.9962423491923658,1.0,large,large
Plot Structure Similarity,forget,Finetuned (Dutch),NPO (English),20,20,0.9400000000000001,0.225,2.9678661402485647,2.9089019122966064,2.8016265117090664,0.9275,large,large
Plot Structure Similarity,forget,Finetuned (Dutch),NPO (Dutch),20,20,0.9400000000000001,0.145,3.6351448188752156,3.5629233986326616,3.759778304861457,0.9325,large,large
Plot Structure Similarity,forget,NPO (English),NPO (Dutch),20,20,0.225,0.145,0.3413662338400405,0.334584123233947,0.37834247092945483,0.1675,small,small
Scene Sequence Similarity,forget,Finetuned (English),Finetuned (Dutch),20,20,0.9800000000000001,0.9400000000000001,0.33554819712314476,0.3288816766504995,0.2548671515854192,0.06,small,negligible
Scene Sequence Similarity,forget,Finetuned (English),NPO (English),20,20,0.9800000000000001,0.23500000000000001,4.424247678125785,4.33634871763322,3.238486088161,1.0,large,large
Scene Sequence Similarity,forget,Finetuned (English),NPO (Dutch),20,20,0.9800000000000001,0.17,4.958585883545534,4.860070932216814,3.637779472486734,1.0,large,large
Scene Sequence Similarity,forget,Finetuned (Dutch),NPO (English),20,20,0.9400000000000001,0.23500000000000001,3.580188104166427,3.5090585391829885,3.0646076404745033,0.965,large,large
Scene Sequence Similarity,forget,Finetuned (Dutch),NPO (Dutch),20,20,0.9400000000000001,0.17,3.9973572830342485,3.91793958866933,3.458136041746648,0.975,large,large
Scene Sequence Similarity,forget,NPO (English),NPO (Dutch),20,20,0.23500000000000001,0.17,0.28712196779460103,0.28141755783841693,0.2919205749526391,0.1525,small,small
WorldBuilding Similarity,forget,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.93,0.5225136628445587,0.5121325966953291,0.36947295426000876,0.15,medium,small
WorldBuilding Similarity,forget,Finetuned (English),NPO (English),20,20,1.0,0.365,2.684942373549668,2.631599147585105,1.8985409594320746,1.0,large,large
WorldBuilding Similarity,forget,Finetuned (English),NPO (Dutch),20,20,1.0,0.505,3.164989694029604,3.102109104081996,2.237985675033869,0.95,large,large
WorldBuilding Similarity,forget,Finetuned (Dutch),NPO (English),20,20,0.93,0.365,2.0786451851812315,2.0373475987206775,1.689252979652161,0.89,large,large
WorldBuilding Similarity,forget,Finetuned (Dutch),NPO (Dutch),20,20,0.93,0.505,2.0637903310563277,2.022787874147924,1.921502852301807,0.8125,large,large
WorldBuilding Similarity,forget,NPO (English),NPO (Dutch),20,20,0.365,0.505,-0.493758092601853,-0.4839483291726771,-0.6329656454641247,-0.2125,small,small
Parody/Satire,forget,Finetuned (English),Finetuned (Dutch),20,20,0.04,0.1,-0.2547462181733505,-0.24968503503083364,-0.19493588689617927,-0.01,small,negligible
Parody/Satire,forget,Finetuned (English),NPO (English),20,20,0.04,0.10500000000000001,-0.3972262551603277,-0.38933434280614904,-0.33636744564820137,-0.1525,small,small
Parody/Satire,forget,Finetuned (English),NPO (Dutch),20,20,0.04,0.13999999999999999,-0.5500434261952749,-0.5391154111053026,-0.44768509125083666,-0.21,medium,small
Parody/Satire,forget,Finetuned (Dutch),NPO (English),20,20,0.1,0.10500000000000001,-0.019456656095731762,-0.019070100014359607,-0.02587441889601551,-0.125,negligible,negligible
Parody/Satire,forget,Finetuned (Dutch),NPO (Dutch),20,20,0.1,0.13999999999999999,-0.14874535942512437,-0.14579015360873118,-0.17907403650033463,-0.17,negligible,small
Parody/Satire,forget,NPO (English),NPO (Dutch),20,20,0.10500000000000001,0.13999999999999999,-0.16758420138859378,-0.1642547139437873,-0.15668978193779276,-0.0675,negligible,negligible
Pastiche,forget,Finetuned (English),Finetuned (Dutch),20,20,0.09,0.24500000000000002,-0.49357445621630336,-0.4837683411921384,-0.4214870033892803,-0.25,small,small
Pastiche,forget,Finetuned (English),NPO (English),20,20,0.09,0.155,-0.27470740763944806,-0.26924964457376366,-0.2907653643468197,-0.19,small,small
Pastiche,forget,Finetuned (English),NPO (Dutch),20,20,0.09,0.25,-0.6761234037828132,-0.6626904884758699,-0.7155417527999327,-0.425,medium,medium
Pastiche,forget,Finetuned (Dutch),NPO (English),20,20,0.24500000000000002,0.155,0.29574994622237405,0.28987411947623415,0.4025981967879043,0.075,small,negligible
Pastiche,forget,Finetuned (Dutch),NPO (Dutch),20,20,0.24500000000000002,0.25,-0.016429385418018725,-0.01610297378719716,-0.022360679774997793,-0.1375,negligible,negligible
Pastiche,forget,NPO (English),NPO (Dutch),20,20,0.155,0.25,-0.42490882846004785,-0.4164669312058747,-0.42485291572496003,-0.2225,small,small
Quotation/Citation,forget,Finetuned (English),Finetuned (Dutch),20,20,0.335,0.4950000000000001,-0.7960816090946724,-0.7802654181855068,-0.7083091896905641,-0.3175,medium,small
Quotation/Citation,forget,Finetuned (English),NPO (English),20,20,0.335,0.09,1.354362710438907,1.327454842019591,1.2969643476881088,0.6025,large,large
Quotation/Citation,forget,Finetuned (English),NPO (Dutch),20,20,0.335,0.08,1.4869905647304276,1.4574477058284985,1.4960545938655072,0.645,large,large
Quotation/Citation,forget,Finetuned (Dutch),NPO (English),20,20,0.4950000000000001,0.09,1.9450649586774635,1.9064212840017523,2.143961472708915,0.7975,large,large
Quotation/Citation,forget,Finetuned (Dutch),NPO (Dutch),20,20,0.4950000000000001,0.08,2.073976908475894,2.0327720692346514,2.4347555155066103,0.835,large,large
Quotation/Citation,forget,NPO (English),NPO (Dutch),20,20,0.09,0.08,0.055582649219958376,0.054478358175853246,0.05866880760256887,0.01,negligible,negligible
Scènes à Faire,forget,Finetuned (English),Finetuned (Dutch),20,20,0.5050000000000001,0.53,-0.06699500235922881,-0.06566397582229049,-0.06556996804658875,-0.04,negligible,negligible
Scènes à Faire,forget,Finetuned (English),NPO (English),20,20,0.5050000000000001,0.6750000000000002,-0.5711092068647872,-0.5597626663310497,-0.8097171055651328,-0.2475,medium,small
Scènes à Faire,forget,Finetuned (English),NPO (Dutch),20,20,0.5050000000000001,0.5950000000000001,-0.30453042005681774,-0.2984801468106558,-0.44151274298324916,-0.1375,small,negligible
Scènes à Faire,forget,Finetuned (Dutch),NPO (English),20,20,0.53,0.6750000000000002,-0.47112777834202263,-0.46176762380542613,-0.6906410606290843,-0.175,small,small
Scènes à Faire,forget,Finetuned (Dutch),NPO (Dutch),20,20,0.53,0.5950000000000001,-0.21261761657941225,-0.20839342552154314,-0.3188703143767914,-0.075,small,negligible
Scènes à Faire,forget,NPO (English),NPO (Dutch),20,20,0.6750000000000002,0.5950000000000001,0.38662328702824716,0.37894202967007007,0.3924557715406664,0.21,small,small


==> anc/ESM_27.csv <==
Metric,Split,Model1,Model2,N1,N2,Mean1,Mean2,Cohen_d,Hedge_g,Glass_delta,Cliff_delta,d_interpretation,cliff_interpretation
Exact Match,retain,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.95,0.31622776601683816,0.3099450951688215,0.22360679774997913,0.05,small,negligible
Exact Match,retain,Finetuned (English),NPO (English),20,20,1.0,0.55,1.2468141218904503,1.222042980395938,0.881630720467888,0.45,large,medium
Exact Match,retain,Finetuned (English),NPO (Dutch),20,20,1.0,0.45,1.5238839267549946,1.4936080871505908,1.0775486583496408,0.55,large,large
Exact Match,retain,Finetuned (Dutch),NPO (English),20,20,0.95,0.55,1.0151396330437852,0.9949712959634451,0.7836717515270114,0.4,large,medium
Exact Match,retain,Finetuned (Dutch),NPO (Dutch),20,20,0.95,0.45,1.2689245413047312,1.243714119954306,0.9795896894087642,0.5,large,large
Exact Match,retain,NPO (English),NPO (Dutch),20,20,0.55,0.45,0.19591793788175293,0.1920255285198638,0.19591793788175293,0.1,negligible,negligible
BLEU,retain,Finetuned (English),Finetuned (Dutch),20,20,1.0,1.0,,,,0.0,large,negligible
BLEU,retain,Finetuned (English),NPO (English),20,20,1.0,0.7669988374147374,1.088363083109241,1.066739975497799,0.7695889164596423,0.45,large,medium
BLEU,retain,Finetuned (English),NPO (Dutch),20,20,1.0,0.8414506067248901,0.9585731860969706,0.9395286857109381,0.6778136001527624,0.5,large,large
BLEU,retain,Finetuned (Dutch),NPO (English),20,20,1.0,0.7669988374147374,1.088363083109241,1.066739975497799,0.7695889164596423,0.45,large,medium
BLEU,retain,Finetuned (Dutch),NPO (Dutch),20,20,1.0,0.8414506067248901,0.9585731860969706,0.9395286857109381,0.6778136001527624,0.5,large,large
BLEU,retain,NPO (English),NPO (Dutch),20,20,0.7669988374147374,0.8414506067248901,-0.27520118184262127,-0.2697336086934301,-0.3182883311719352,-0.06,small,negligible
ROUGE,retain,Finetuned (English),Finetuned (Dutch),20,20,1.0,1.0,,,,0.0,large,negligible
ROUGE,retain,Finetuned (English),NPO (English),20,20,1.0,0.807038125737176,1.0300141212170422,1.0095502645041208,0.7283299698304732,0.45,large,medium
ROUGE,retain,Finetuned (English),NPO (Dutch),20,20,1.0,0.8789183955203687,0.8894286223239499,0.8717578549930105,0.6289210102266737,0.5,large,large
ROUGE,retain,Finetuned (Dutch),NPO (English),20,20,1.0,0.807038125737176,1.0300141212170422,1.0095502645041208,0.7283299698304732,0.45,large,medium
ROUGE,retain,Finetuned (Dutch),NPO (Dutch),20,20,1.0,0.8789183955203687,0.8894286223239499,0.8717578549930105,0.6289210102266737,0.5,large,large
ROUGE,retain,NPO (English),NPO (Dutch),20,20,0.807038125737176,0.8789183955203687,-0.3103931774747303,-0.3042264256043714,-0.37335986817895356,-0.06,small,negligible
Writing Style,retain,Finetuned (English),Finetuned (Dutch),20,20,0.99,0.945,0.4705728943754238,0.4612237640235942,0.35258106688214025,0.1525,small,small
Writing Style,retain,Finetuned (English),NPO (English),20,20,0.99,0.82,1.0427496020969118,1.0220327225850527,0.7516100687678761,0.415,large,medium
Writing Style,retain,Finetuned (English),NPO (Dutch),20,20,0.99,0.825,1.087045361750701,1.0654484340337997,0.785901896577923,0.4625,large,medium
Writing Style,retain,Finetuned (Dutch),NPO (English),20,20,0.945,0.82,0.6806792412132532,0.6671558125798773,0.5526544623293206,0.2875,medium,small
Writing Style,retain,Finetuned (Dutch),NPO (Dutch),20,20,0.945,0.825,0.6907029889946206,0.6769804130543301,0.5715650156930348,0.325,medium,small
Writing Style,retain,NPO (English),NPO (Dutch),20,20,0.82,0.825,-0.022913029218888374,-0.022457803472817745,-0.023815208987209804,0.0125,negligible,negligible
Narrative Voice,retain,Finetuned (English),Finetuned (Dutch),20,20,0.99,1.0,-0.3162277660168382,-0.30994509516882157,,-0.05,small,negligible
Narrative Voice,retain,Finetuned (English),NPO (English),20,20,0.99,0.86,0.8926220888754587,0.8748878751891913,0.646605720925305,0.36,large,medium
Narrative Voice,retain,Finetuned (English),NPO (Dutch),20,20,0.99,0.915,0.7465697304680307,0.731737219266679,0.5561782970582981,0.3025,medium,small
Narrative Voice,retain,Finetuned (Dutch),NPO (English),20,20,1.0,0.86,0.9847800092744912,0.9652148435273159,0.6963446225349439,0.4,large,medium
Narrative Voice,retain,Finetuned (Dutch),NPO (Dutch),20,20,1.0,0.915,0.891428876237073,0.8737183687621642,0.630335403332738,0.35,large,medium
Narrative Voice,retain,NPO (English),NPO (Dutch),20,20,0.86,0.915,-0.3212990024023868,-0.31491557851359764,-0.4078640845094192,-0.1,small,negligible
Character Similarity,retain,Finetuned (English),Finetuned (Dutch),20,20,0.915,0.9800000000000001,-0.4183137291815781,-0.41000286038989114,-1.0559027206876388,-0.065,small,negligible
Character Similarity,retain,Finetuned (English),NPO (English),20,20,0.915,0.82,0.4343883745825733,0.4257581419749725,0.420017391370284,0.2625,small,small
Character Similarity,retain,Finetuned (English),NPO (Dutch),20,20,0.915,0.7950000000000002,0.4904360024788882,0.48069224084023476,0.4374878202471899,0.355,small,medium
Character Similarity,retain,Finetuned (Dutch),NPO (English),20,20,0.9800000000000001,0.82,0.9652982784007889,0.9461201669093825,0.7073977117815309,0.38,large,medium
Character Similarity,retain,Finetuned (Dutch),NPO (Dutch),20,20,0.9800000000000001,0.7950000000000002,0.9306810227823309,0.9121906713363244,0.6744603895477516,0.47,large,medium
Character Similarity,retain,NPO (English),NPO (Dutch),20,20,0.82,0.7950000000000002,0.09944673097012931,0.0974709681031731,0.0911432958848306,0.055,negligible,negligible
Plot Structure Similarity,retain,Finetuned (English),Finetuned (Dutch),20,20,0.9800000000000001,0.96,0.2756809750418063,0.27020386957739956,0.24366985862022572,0.1,small,negligible
Plot Structure Similarity,retain,Finetuned (English),NPO (English),20,20,0.9800000000000001,0.79,1.05607033517921,1.0350888053412124,0.7696196041295007,0.39,large,medium
Plot Structure Similarity,retain,Finetuned (English),NPO (Dutch),20,20,0.9800000000000001,0.79,0.8430760357598471,0.8263261807447508,0.6075857038422279,0.42,large,medium
Plot Structure Similarity,retain,Finetuned (Dutch),NPO (English),20,20,0.96,0.79,0.9241026920104853,0.9057430358778267,0.6886070142211317,0.33,large,medium
Plot Structure Similarity,retain,Finetuned (Dutch),NPO (Dutch),20,20,0.96,0.79,0.7436200613007844,0.7288461527981198,0.5436293139640982,0.34,medium,medium
Plot Structure Similarity,retain,NPO (English),NPO (Dutch),20,20,0.79,0.79,0.0,0.0,0.0,-0.02,negligible,negligible
Scene Sequence Similarity,retain,Finetuned (English),Finetuned (Dutch),20,20,0.99,0.9550000000000001,0.2970630328695072,0.29116111830918584,0.2180562287503691,0.0525,small,negligible
Scene Sequence Similarity,retain,Finetuned (English),NPO (English),20,20,0.99,0.8099999999999999,1.1231542235312417,1.100839901209429,0.8101172623009825,0.465,large,medium
Scene Sequence Similarity,retain,Finetuned (English),NPO (Dutch),20,20,0.99,0.76,0.9912126128095657,0.9715196469921572,0.7074940344377046,0.465,large,medium
Scene Sequence Similarity,retain,Finetuned (Dutch),NPO (English),20,20,0.9550000000000001,0.8099999999999999,0.7481208215072486,0.7332574939276344,0.652594461298014,0.39,medium,medium
Scene Sequence Similarity,retain,Finetuned (Dutch),NPO (Dutch),20,20,0.9550000000000001,0.76,0.7606303692060677,0.7455185075662121,0.5998318987624021,0.4,medium,medium
Scene Sequence Similarity,retain,NPO (English),NPO (Dutch),20,20,0.8099999999999999,0.76,0.1795748165301574,0.17600710494346553,0.15380305096471822,0.03,negligible,negligible
WorldBuilding Similarity,retain,Finetuned (English),Finetuned (Dutch),20,20,0.975,0.99,-0.17616606585441116,-0.17266607779107848,-0.3354101966249688,-0.0025,negligible,negligible
WorldBuilding Similarity,retain,Finetuned (English),NPO (English),20,20,0.975,0.8949999999999999,0.6436692093826815,0.6308810793949461,0.5898521916645268,0.38,medium,medium
WorldBuilding Similarity,retain,Finetuned (English),NPO (Dutch),20,20,0.975,0.8850000000000001,0.4717622843428836,0.4623895237267998,0.36654032716203777,0.2425,small,small
WorldBuilding Similarity,retain,Finetuned (Dutch),NPO (English),20,20,0.99,0.8949999999999999,0.9407615309229636,0.9220709044807854,0.7004494776016257,0.4025,large,medium
WorldBuilding Similarity,retain,Finetuned (Dutch),NPO (Dutch),20,20,0.99,0.8850000000000001,0.5949726005769185,0.5831519528833373,0.4276303816890442,0.255,medium,small
WorldBuilding Similarity,retain,NPO (English),NPO (Dutch),20,20,0.8949999999999999,0.8850000000000001,0.05041632691962774,0.04941467804042984,0.04072670301800339,-0.1175,negligible,negligible
Parody/Satire,retain,Finetuned (English),Finetuned (Dutch),20,20,0.015,0.025,-0.10846522890932812,-0.10631029058662624,-0.08944271909999162,-0.0025,negligible,negligible
Parody/Satire,retain,Finetuned (English),NPO (English),20,20,0.015,0.205,-0.7161162125706566,-0.701888738148723,-0.5146624033844168,-0.26,medium,small
Parody/Satire,retain,Finetuned (English),NPO (Dutch),20,20,0.015,0.13,-0.5933372032643691,-0.5815490469081234,-0.43271144568984826,-0.2075,medium,small
Parody/Satire,retain,Finetuned (Dutch),NPO (English),20,20,0.025,0.205,-0.6599353603745268,-0.6468240618240395,-0.4875749084694475,-0.2525,medium,small
Parody/Satire,retain,Finetuned (Dutch),NPO (Dutch),20,20,0.025,0.13,-0.515016665014022,-0.504784545841558,-0.39508436345594844,-0.1975,medium,small
Parody/Satire,retain,NPO (English),NPO (Dutch),20,20,0.205,0.13,0.23317067057780477,0.22853814069877554,0.2822031167542488,0.0675,small,negligible
Pastiche,retain,Finetuned (English),Finetuned (Dutch),20,20,0.08,0.19,-0.4603144587362632,-0.45116913836401956,-0.37694694422943137,-0.18,small,small
Pastiche,retain,Finetuned (English),NPO (English),20,20,0.08,0.515,-1.2451999482216554,-1.220460876402682,-0.9380877181174896,-0.505,large,large
Pastiche,retain,Finetuned (English),NPO (Dutch),20,20,0.08,0.41500000000000004,-1.0079552539299328,-0.9879296528584772,-0.7647915065905286,-0.425,large,medium
Pastiche,retain,Finetuned (Dutch),NPO (English),20,20,0.19,0.515,-0.8388888776001051,-0.8222222111577189,-0.7008701342257107,-0.3825,large,medium
Pastiche,retain,Finetuned (Dutch),NPO (Dutch),20,20,0.19,0.41500000000000004,-0.6045566501426396,-0.5925455908682825,-0.5136659372622954,-0.275,medium,small
Pastiche,retain,NPO (English),NPO (Dutch),20,20,0.515,0.41500000000000004,0.2217042209997504,0.2172995013772388,0.22829597211657565,0.11,small,negligible
Quotation/Citation,retain,Finetuned (English),Finetuned (Dutch),20,20,0.48,0.37,0.4086039075090484,0.4004859490817163,0.393863180721688,0.25,small,small
Quotation/Citation,retain,Finetuned (English),NPO (English),20,20,0.48,0.39,0.3460730225905805,0.33919739962520473,0.3443356301548603,0.1375,small,negligible
Quotation/Citation,retain,Finetuned (English),NPO (Dutch),20,20,0.48,0.35,0.5635657285232791,0.5523690584201676,0.6543189843901318,0.19,medium,small
Quotation/Citation,retain,Finetuned (Dutch),NPO (English),20,20,0.37,0.39,-0.07394339659009845,-0.07247432248565941,-0.07651902892330238,-0.1,negligible,negligible
Quotation/Citation,retain,Finetuned (Dutch),NPO (Dutch),20,20,0.37,0.35,0.08252294130903187,0.0808834126737531,0.10066445913694344,-0.065,negligible,negligible
Quotation/Citation,retain,NPO (English),NPO (Dutch),20,20,0.39,0.35,0.17230060940112796,0.16887741848587376,0.20132891827388688,0.055,negligible,negligible
Scènes à Faire,retain,Finetuned (English),Finetuned (Dutch),20,20,0.6700000000000002,0.6400000000000001,0.09499340346490898,0.0931061173033545,0.08721675048886146,-0.005,negligible,negligible
Scènes à Faire,retain,Finetuned (English),NPO (English),20,20,0.6700000000000002,0.6200000000000001,0.17872747529037575,0.17517659829785173,0.18212740337865846,0.125,negligible,negligible
Scènes à Faire,retain,Finetuned (English),NPO (Dutch),20,20,0.6700000000000002,0.6250000000000002,0.15317944599125582,0.15013614573977394,0.14880821513641732,0.0725,negligible,negligible
Scènes à Faire,retain,Finetuned (Dutch),NPO (English),20,20,0.6400000000000001,0.6200000000000001,0.0642684586917152,0.06299160189651556,0.07285096135146339,0.095,negligible,negligible
Scènes à Faire,retain,Finetuned (Dutch),NPO (Dutch),20,20,0.6400000000000001,0.6250000000000002,0.046317131039990585,0.04539692313853382,0.04960273837880553,0.055,negligible,negligible
Scènes à Faire,retain,NPO (English),NPO (Dutch),20,20,0.6200000000000001,0.6250000000000002,-0.017312764623216414,-0.016968802412159135,-0.016534246126268998,-0.02,negligible,negligible


==> anc/ESM_28.csv <==
Metric,Category,Split,Language,Test,Equivalence_bounds,Baseline_mean,Treated_mean,Mean_diff,SE_diff,TOST_p,Equivalent,t1,p1,t2,p2
Exact Match,Computational,retain,English,TOST,"[-0.1, 0.1]",1.0,0.55,-0.44999999999999996,0.11413288653790231,0.9968248855183327,No,-3.066600789806264,0.9968248855183327,-4.818944098266987,5.963768859889785e-05
BLEU,Computational,retain,English,TOST,"[-0.1, 0.1]",1.0,0.7669988374147374,-0.2330011625852626,0.06769931676951972,0.9678707696742637,No,-1.9645864822840242,0.9678707696742637,-4.9188260454526445,4.766268602609192e-05
ROUGE,Computational,retain,English,TOST,"[-0.1, 0.1]",1.0,0.807038125737176,-0.19296187426282396,0.059241811512695586,0.9334465068120078,No,-1.5691936470055803,0.9334465068120078,-4.945187643359654,4.493108578834398e-05
Writing Style,Stylistic,retain,English,TOST,"[-0.1, 0.1]",0.99,0.82,-0.17000000000000004,0.05155477414209187,0.905347780306372,No,-1.3577792001778661,0.905347780306372,-5.237148343543196,1.8536579256504494e-05
Narrative Voice,Stylistic,retain,English,TOST,"[-0.1, 0.1]",0.99,0.86,-0.13,0.04605488716280767,0.7390512494780876,No,-0.6513966670670068,0.7390512494780876,-4.994041114180386,3.09002722730742e-05
Character Similarity,Content,retain,English,TOST,"[-0.1, 0.1]",0.915,0.82,-0.09500000000000008,0.0691584755242776,0.4713730050279411,No,0.07229771856733172,0.4713730050279411,-2.8196110241259826,0.0038059690467519905
Plot Structure Similarity,Content,retain,English,TOST,"[-0.1, 0.1]",0.9800000000000001,0.79,-0.19000000000000006,0.056893251842930884,0.9358151042184325,No,-1.5819099292912497,0.9358151042184325,-5.097265327716246,2.269729111655311e-05
Scene Sequence Similarity,Content,retain,English,TOST,"[-0.1, 0.1]",0.99,0.8099999999999999,-0.18000000000000005,0.050679592072466195,0.9351398151382925,No,-1.578544671109604,0.9351398151382925,-5.524906348883611,9.486804764715553e-06
WorldBuilding Similarity,Content,retain,English,TOST,"[-0.1, 0.1]",0.975,0.8949999999999999,-0.08000000000000007,0.03930314035933087,0.3069477100420306,No,0.508865190342272,0.3069477100420306,-4.579786713080464,2.6043837631246578e-05
Parody/Satire,Exceptions,retain,English,TOST,"[-0.1, 0.1]",0.015,0.205,0.19,0.083901571404894,0.8519860716377687,No,3.456431091147409,0.001229686240378225,1.0726855110457474,0.8519860716377687
Pastiche,Exceptions,retain,English,TOST,"[-0.1, 0.1]",0.08,0.515,0.435,0.1104714776239598,0.9971313221731819,No,4.842879008291328,3.082958664346602e-05,3.032456949116999,0.9971313221731819
Quotation/Citation,Exceptions,retain,English,TOST,"[-0.1, 0.1]",0.48,0.39,-0.08999999999999997,0.08223842103747397,0.4519292426342225,No,0.12159766534723823,0.4519292426342225,-2.3103556415975177,0.013196890241990623
Scènes à Faire,Exceptions,retain,English,TOST,"[-0.1, 0.1]",0.6700000000000002,0.6200000000000001,-0.050000000000000044,0.08846646703397669,0.28763688813608335,No,0.5651859023690503,0.28763688813608335,-1.695557707107153,0.0490804294548591
Exact Match,Computational,retain,Dutch,TOST,"[-0.1, 0.1]",0.95,0.45,-0.49999999999999994,0.12460463791317596,0.9982452138555196,No,-3.210153383525888,0.9982452138555196,-4.815230075288833,2.7280660203624937e-05
BLEU,Computational,retain,Dutch,TOST,"[-0.1, 0.1]",1.0,0.8414506067248901,-0.15854939327510986,0.052304530489590655,0.8615379364121236,No,-1.1193942996345607,0.8615379364121236,-4.943154844427193,4.513594154326492e-05
ROUGE,Computational,retain,Dutch,TOST,"[-0.1, 0.1]",1.0,0.8789183955203687,-0.12108160447963134,0.043049396353226785,0.6850263460782571,No,-0.4897073191608448,0.6850263460782571,-5.135533206217887,2.9394635537595742e-05
Writing Style,Stylistic,retain,Dutch,TOST,"[-0.1, 0.1]",0.945,0.825,-0.12,0.05494015883333046,0.6408614388957788,No,-0.36403243865153556,0.6408614388957788,-4.004356825166893,0.00017771943412820746
Narrative Voice,Stylistic,retain,Dutch,TOST,"[-0.1, 0.1]",1.0,0.915,-0.08499999999999996,0.03015311801979671,0.3122860081269696,No,0.49746099193297194,0.3122860081269696,-6.135352233839969,3.3723362717872534e-06
Character Similarity,Content,retain,Dutch,TOST,"[-0.1, 0.1]",0.9800000000000001,0.7950000000000002,-0.18499999999999994,0.06285949243728974,0.904625048097223,No,-1.3522221816346696,0.904625048097223,-4.533921432539777,9.153869237629462e-05
Plot Structure Similarity,Content,retain,Dutch,TOST,"[-0.1, 0.1]",0.96,0.79,-0.16999999999999993,0.07229326240718208,0.8281897545043407,No,-0.9682783383842098,0.8281897545043407,-3.734787876624812,0.0005885103546581985
Scene Sequence Similarity,Content,retain,Dutch,TOST,"[-0.1, 0.1]",0.9550000000000001,0.76,-0.19500000000000006,0.08107014506618718,0.8743836835859474,No,-1.1718247194752185,0.8743836835859474,-3.6388241288967293,0.0005538253986261073
WorldBuilding Similarity,Content,retain,Dutch,TOST,"[-0.1, 0.1]",0.99,0.8850000000000001,-0.10499999999999987,0.05580746978864502,0.5352550553333255,No,-0.08959374110555358,0.5352550553333255,-3.6733433853277937,0.0007413013398964427
Parody/Satire,Exceptions,retain,Dutch,TOST,"[-0.1, 0.1]",0.025,0.13,0.10500000000000001,0.0644715359470241,0.5306060043344348,No,3.179697784281848,0.0019215628570579124,0.07755360449467928,0.5306060043344348
Pastiche,Exceptions,retain,Dutch,TOST,"[-0.1, 0.1]",0.19,0.41500000000000004,0.22500000000000003,0.11769161308043019,0.8520591745402568,No,2.761454206408878,0.0046582333550073685,1.0620977716957223,0.8520591745402568
Quotation/Citation,Exceptions,retain,Dutch,TOST,"[-0.1, 0.1]",0.37,0.35,-0.020000000000000018,0.07663996483902061,0.15192893721107992,No,1.04384181501175,0.15192893721107992,-1.5657627225176258,0.06329104567638733
Scènes à Faire,Exceptions,retain,Dutch,TOST,"[-0.1, 0.1]",0.6400000000000001,0.6250000000000002,-0.014999999999999902,0.1024117078010949,0.2059084344057438,No,0.8299832297015103,0.2059084344057438,-1.1229184872432176,0.13431582868007416


==> anc/ESM_3.csv <==
Evaluator,Test_Case,Run_ID,Expected_Score,Actual_Score,Reasoning,Category,Absolute_Error,Squared_Error,Alignment
Character Similarity,Identical or near-identical characters across all dimensions,1,1.0,1.0,The score is 1.0 because all Level‑nodes from Identity through Function align perfectly; JudgementNode verdict: Identical across all dimensions.,Content,0.0,0.0,EXACT
Character Similarity,Identical or near-identical characters across all dimensions,2,1.0,1.0,The score is 1.0 because DAG traversal (Levels 0–6) produced uniform identical verdicts; lexical variations disregarded as non‑expressive.,Content,0.0,0.0,EXACT
Character Similarity,Identical or near-identical characters across all dimensions,3,1.0,1.0,The score is 1.0 since all sub‑nodes confirmed total match across weighted criteria.,Content,0.0,0.0,EXACT
Character Similarity,Identical or near-identical characters across all dimensions,4,1.0,1.0,The score is 1.0 because node‑level scores averaged maximal similarity; final verdict: Identical.,Content,0.0,0.0,EXACT
Character Similarity,Identical or near-identical characters across all dimensions,5,1.0,0.8,The score is 0.8 because minor lexical phrasing caused a drop to 'Very similar' while structure remained identical.,Content,0.19999999999999996,0.03999999999999998,CLOSE
Character Similarity,Very similar characters with only minor differences,1,0.8,0.5,The score is 0.5 because weighting noise demoted aggregated outcome to 'Moderately similar' though structure near‑identical.,Content,0.30000000000000004,0.09000000000000002,POOR
Character Similarity,Very similar characters with only minor differences,2,0.8,0.3,"The score is 0.3; evaluator over‑emphasized lexical and environmental divergence, misclassifying near‑identical arcs as only somewhat similar.",Content,0.5,0.25,POOR
Character Similarity,Very similar characters with only minor differences,3,0.8,0.8,The score is 0.8 as five of six weighted nodes align; Function node yielded minor variance.,Content,0.0,0.0,EXACT
Character Similarity,Very similar characters with only minor differences,4,0.8,0.8,The score is 0.8 owing to high overlap across core dimensions; verdict node: Very similar.,Content,0.0,0.0,EXACT
Character Similarity,Very similar characters with only minor differences,5,0.8,0.8,The score is 0.8; DAG Level 7 finalized Very similar with minor divergence in phrasing.,Content,0.0,0.0,EXACT
Character Similarity,Moderately similar characters with some notable differences,1,0.5,0.5,The score is 0.5 because equal alignment and divergence across Identity/Arc vs Background/Expression result in balanced similarity.,Content,0.0,0.0,EXACT
Character Similarity,Moderately similar characters with some notable differences,2,0.5,0.3,The score is 0.3 because Arc and Motivation nodes diverged strongly despite thematic resemblance.,Content,0.2,0.04000000000000001,CLOSE
Character Similarity,Moderately similar characters with some notable differences,3,0.5,0.5,The score is 0.5 as JudgementNode aggregated half‑aligned node outputs.,Content,0.0,0.0,EXACT
Character Similarity,Moderately similar characters with some notable differences,4,0.5,0.5,The score is 0.5; verdict node 'Moderately similar' matched Level‑weighted mean.,Content,0.0,0.0,EXACT
Character Similarity,Moderately similar characters with some notable differences,5,0.5,0.5,The score is 0.5 due to consistent 50% node alignment pattern across all traversals.,Content,0.0,0.0,EXACT
Character Similarity,Somewhat different characters with limited similarities,1,0.3,0.3,The score is 0.3 because only generic patterns overlapped while psychological depth and relational arcs diverged.,Content,0.0,0.0,EXACT
Character Similarity,Somewhat different characters with limited similarities,2,0.3,0.3,The score is 0.3 as similarity confined to high‑level motifs; all weighted nodes below medium thresholds.,Content,0.0,0.0,EXACT
Character Similarity,Somewhat different characters with limited similarities,3,0.3,0.5,The score is 0.5 due to stochastic promotion from moderate Arc correlation; typically 0.3.,Content,0.2,0.04000000000000001,CLOSE
Character Similarity,Somewhat different characters with limited similarities,4,0.3,0.3,The score is 0.3; verdict node 'Somewhat different' confirmed limited expressive correlation.,Content,0.0,0.0,EXACT
Character Similarity,Somewhat different characters with limited similarities,5,0.3,0.3,The score is 0.3 because DAG traversal yielded partial thematic resonance but structural opposition elsewhere.,Content,0.0,0.0,EXACT
Character Similarity,Clearly different or opposite characters,1,0.0,0.0,The score is 0.0; all node comparisons returned null alignment or oppositional attributes.,Content,0.0,0.0,EXACT
Character Similarity,Clearly different or opposite characters,2,0.0,0.0,The score is 0.0; characters possess reversed behavioral logic and thematic polarity.,Content,0.0,0.0,EXACT
Character Similarity,Clearly different or opposite characters,3,0.0,0.0,The score is 0.0 due to total absence of overlapping creative expression; VerdictNode: Clearly different.,Content,0.0,0.0,EXACT
Character Similarity,Clearly different or opposite characters,4,0.0,0.0,The score is 0.0 because DAG path recorded dissimilar outputs at each level.,Content,0.0,0.0,EXACT
Character Similarity,Clearly different or opposite characters,5,0.0,0.0,The score is 0.0; final JudgementNode consensus: opposite characterization.,Content,0.0,0.0,EXACT
Narrative Voice,Identical or near-identical narrative voice across all dimensions,1,1.0,1.0,"The score is 1.0 because all node levels (POV, Distance, Narrator, Temporal, Focalization, Reader) align exactly; JudgementNode verdict: Identical narrative voice.",Stylistic,0.0,0.0,EXACT
Narrative Voice,Identical or near-identical narrative voice across all dimensions,2,1.0,1.0,"The score is 1.0 as perspective, tense, and focalization are identical; no deviations detected.",Stylistic,0.0,0.0,EXACT
Narrative Voice,Identical or near-identical narrative voice across all dimensions,3,1.0,0.8,The score is 0.8 because minor lexical phrasing signals slight tonal difference though point of view remains the same.,Stylistic,0.19999999999999996,0.03999999999999998,CLOSE
Narrative Voice,Identical or near-identical narrative voice across all dimensions,4,1.0,1.0,The score is 1.0 due to complete overlap in narrative person and distance metrics.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Identical or near-identical narrative voice across all dimensions,5,1.0,1.0,The score is 1.0 as every dimension matched baseline narration precisely.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Very similar narrative voice with only minor differences,1,0.8,0.8,The score is 0.8; first-person plural created minimal focalization extension while retaining core narrative tone.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Very similar narrative voice with only minor differences,2,0.8,0.8,"The score is 0.8; only Reader Engagement and Focalization nodes varied slightly, JudgementNode verdict: Very similar.",Stylistic,0.0,0.0,EXACT
Narrative Voice,Very similar narrative voice with only minor differences,3,0.8,0.5,The score is 0.5 as systemic model variance downgraded due to unrecognized collective voice pattern.,Stylistic,0.30000000000000004,0.09000000000000002,POOR
Narrative Voice,Very similar narrative voice with only minor differences,4,0.8,0.8,The score is 0.8; identical temporal perspective preserved with minor pluralization impact.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Very similar narrative voice with only minor differences,5,0.8,0.8,The score is 0.8; DAG traversal Level 7 produced consistent Very similar verdict with negligible distance change.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Moderately similar narrative voice with some notable differences,1,0.5,0.5,"The score is 0.5 because POV shifted to third-person limited, altering narrative distance and focalization significantly.",Stylistic,0.0,0.0,EXACT
Narrative Voice,Moderately similar narrative voice with some notable differences,2,0.5,0.5,The score is 0.5 as temporal stance and distance re-weighted; verdict node: Moderately similar.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Moderately similar narrative voice with some notable differences,3,0.5,0.3,The score is 0.3 due to greater detachment sensed at Narrator Presence node; outcome borderline differential.,Stylistic,0.2,0.04000000000000001,CLOSE
Narrative Voice,Moderately similar narrative voice with some notable differences,4,0.5,0.5,The score is 0.5; equalized weight between retained reflective tone and loss of intimacy.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Moderately similar narrative voice with some notable differences,5,0.5,0.5,The score is 0.5; DAG node aggregation produced midpoint similarity value.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Somewhat different narrative voice with limited similarities,1,0.3,0.3,"The score is 0.3; the narrative voice is formally detached with little interiority, matching 'Somewhat different' node condition.",Stylistic,0.0,0.0,EXACT
Narrative Voice,Somewhat different narrative voice with limited similarities,2,0.3,0.3,The score is 0.3 since focalization and narrator nodes show strong divergence while tense alignment persists minimally.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Somewhat different narrative voice with limited similarities,3,0.3,0.3,The score is 0.3; DAG traversal confirmed distant third-person voice with limited overlap.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Somewhat different narrative voice with limited similarities,4,0.3,0.3,The score is 0.3 as narrative stance became uninvolved and observational only.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Somewhat different narrative voice with limited similarities,5,0.3,0.3,The score is 0.3; JudgementNode and Distance nodes agree on low similarity verdict.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Clearly different or opposite narrative voices,1,0.0,0.0,The score is 0.0; omniscient present tense eliminated personal memory tone; full dissimilarity registered.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Clearly different or opposite narrative voices,2,0.0,0.0,The score is 0.0 as model detected polar opposite narrative framework—tense and person inverted.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Clearly different or opposite narrative voices,3,0.0,0.0,The score is 0.0 because all six stage nodes returned 0 alignment; JudgementNode concluded opposite.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Clearly different or opposite narrative voices,4,0.0,0.0,The score is 0.0; absence of narrator intimacy and new temporal setting negate all shared voice criteria.,Stylistic,0.0,0.0,EXACT
Narrative Voice,Clearly different or opposite narrative voices,5,0.0,0.0,The score is 0.0; final verdict confirmed total difference in narrative perspective and person.,Stylistic,0.0,0.0,EXACT
Parody Satire,Strong parody: Clearly satisfies Deckmyn criteria with strong execution,1,1.0,1.0,"The score is 1.0 because Evocation, Transformation, Humor, and Mockery nodes fully satisfied Deckmyn criteria; VerdictNode: Strong parody.",Exceptions,0.0,0.0,EXACT
Parody Satire,Strong parody: Clearly satisfies Deckmyn criteria with strong execution,2,1.0,1.0,"The score is 1.0; overt humor, exaggeration, and societal commentary meet all necessary parody conditions.",Exceptions,0.0,0.0,EXACT
Parody Satire,Strong parody: Clearly satisfies Deckmyn criteria with strong execution,3,1.0,0.8,The score is 0.8; slight Fair-Balance downgrade but parody remains strong.,Exceptions,0.19999999999999996,0.03999999999999998,CLOSE
Parody Satire,Strong parody: Clearly satisfies Deckmyn criteria with strong execution,4,1.0,1.0,The score is 1.0; JudgementNode unanimous Strong parody.,Exceptions,0.0,0.0,EXACT
Parody Satire,Strong parody: Clearly satisfies Deckmyn criteria with strong execution,5,1.0,1.0,The score is 1.0; model recognized maximal transformation with clear comedic inversion.,Exceptions,0.0,0.0,EXACT
Parody Satire,Good parody: Meets Deckmyn criteria with some limitations,1,0.8,0.8,The score is 0.8; parody nodes rated high but less biting mockery temper result.,Exceptions,0.0,0.0,EXACT
Parody Satire,Good parody: Meets Deckmyn criteria with some limitations,2,0.8,0.8,The score is 0.8 as humorous reinterpretation clear though transformation moderate.,Exceptions,0.0,0.0,EXACT
Parody Satire,Good parody: Meets Deckmyn criteria with some limitations,3,0.8,0.5,The score is 0.5; model variance lowered due to subtle humor recognition.,Exceptions,0.30000000000000004,0.09000000000000002,POOR
Parody Satire,Good parody: Meets Deckmyn criteria with some limitations,4,0.8,0.8,The score is 0.8; overall consistent parody strength within Deckmyn range.,Exceptions,0.0,0.0,EXACT
Parody Satire,Good parody: Meets Deckmyn criteria with some limitations,5,0.8,0.8,"The score is 0.8; humor present, criticism restrained—verdict Good parody.",Exceptions,0.0,0.0,EXACT
Parody Satire,Borderline parody: Questionable sufficiency for Deckmyn test,1,0.5,0.5,"The score is 0.5; mild wit, limited transformation, borderline parody strength.",Exceptions,0.0,0.0,EXACT
Parody Satire,Borderline parody: Questionable sufficiency for Deckmyn test,2,0.5,0.5,"The score is 0.5; only Humor node scoring moderate, others minimal.",Exceptions,0.0,0.0,EXACT
Parody Satire,Borderline parody: Questionable sufficiency for Deckmyn test,3,0.5,0.3,The score is 0.3; minimal comedic presence degraded outcome.,Exceptions,0.2,0.04000000000000001,CLOSE
Parody Satire,Borderline parody: Questionable sufficiency for Deckmyn test,4,0.5,0.5,The score is 0.5; JudgementNode median output 'Borderline parody'.,Exceptions,0.0,0.0,EXACT
Parody Satire,Borderline parody: Questionable sufficiency for Deckmyn test,5,0.5,0.5,The score is 0.5; faint irony across story enough for intermediate rating.,Exceptions,0.0,0.0,EXACT
Parody Satire,Weak parody: Insufficient to meet Deckmyn test,1,0.3,0.5,"The score is 0.5; humor subtle and fleeting, not parody-level.",Exceptions,0.2,0.04000000000000001,CLOSE
Parody Satire,Weak parody: Insufficient to meet Deckmyn test,2,0.3,0.3,The score is 0.3; limited comedic transformation across nodes.,Exceptions,0.0,0.0,EXACT
Parody Satire,Weak parody: Insufficient to meet Deckmyn test,3,0.3,0.3,The score is 0.3; JudgementNode verdict Weak parody confirmed.,Exceptions,0.0,0.0,EXACT
Parody Satire,Weak parody: Insufficient to meet Deckmyn test,4,0.3,0.3,The score is 0.3; faint levity without satire detected.,Exceptions,0.0,0.0,EXACT
Parody Satire,Weak parody: Insufficient to meet Deckmyn test,5,0.3,0.3,"The score is 0.3; humor node low, evocation node high, transformation minimal.",Exceptions,0.0,0.0,EXACT
Parody Satire,No parody: Completely lacks parodic character,1,0.0,0.0,"The score is 0.0; zero humor, zero mockery, direct retelling.",Exceptions,0.0,0.0,EXACT
Parody Satire,No parody: Completely lacks parodic character,2,0.0,0.0,The score is 0.0; all parody dimensions untriggered.,Exceptions,0.0,0.0,EXACT
Parody Satire,No parody: Completely lacks parodic character,3,0.0,0.0,The score is 0.0; DAG traversal zero alignment across parody structure.,Exceptions,0.0,0.0,EXACT
Parody Satire,No parody: Completely lacks parodic character,4,0.0,0.0,The score is 0.0; straight replication with no transformation.,Exceptions,0.0,0.0,EXACT
Parody Satire,No parody: Completely lacks parodic character,5,0.0,0.0,The score is 0.0; JudgementNode confirms absence of parody characteristics.,Exceptions,0.0,0.0,EXACT
Pastiche,Strong pastiche: Clearly satisfies pastiche criteria with strong execution,1,1.0,1.0,"The score is 1.0; perfect stylistic evocation, strong artistic execution; JudgementNode verdict Strong pastiche.",Exceptions,0.0,0.0,EXACT
Pastiche,Strong pastiche: Clearly satisfies pastiche criteria with strong execution,2,1.0,1.0,The score is 1.0; meticulous imitation of rhythm and diction across nodes.,Exceptions,0.0,0.0,EXACT
Pastiche,Strong pastiche: Clearly satisfies pastiche criteria with strong execution,3,1.0,0.8,The score is 0.8; minor variance in Fair Balance node though full homage achieved.,Exceptions,0.19999999999999996,0.03999999999999998,CLOSE
Pastiche,Strong pastiche: Clearly satisfies pastiche criteria with strong execution,4,1.0,1.0,"The score is 1.0; DAG alignment across Evocation, Skill, Homage, Transformation complete.",Exceptions,0.0,0.0,EXACT
Pastiche,Strong pastiche: Clearly satisfies pastiche criteria with strong execution,5,1.0,1.0,The score is 1.0; evaluator identified complete adherence to pastiche aesthetics.,Exceptions,0.0,0.0,EXACT
Pastiche,Good pastiche: Meets pastiche criteria with some limitations,1,0.8,0.8,The score is 0.8; stylistic echo clear but minor tonal deviation reduces equivalence.,Exceptions,0.0,0.0,EXACT
Pastiche,Good pastiche: Meets pastiche criteria with some limitations,2,0.8,0.8,The score is 0.8; nodes show good but not masterful mimicry.,Exceptions,0.0,0.0,EXACT
Pastiche,Good pastiche: Meets pastiche criteria with some limitations,3,0.8,0.5,The score is 0.5; evaluator variance lowered Artistic Skill weighting.,Exceptions,0.30000000000000004,0.09000000000000002,POOR
Pastiche,Good pastiche: Meets pastiche criteria with some limitations,4,0.8,0.3,"The score is 0.3; evaluator misinterpreted tonal warmth as sentimental divergence, significantly reducing stylistic similarity.",Exceptions,0.5,0.25,POOR
Pastiche,Good pastiche: Meets pastiche criteria with some limitations,5,0.8,0.8,The score is 0.8; DAG verdict consistent with Good pastiche classification.,Exceptions,0.0,0.0,EXACT
Pastiche,Borderline pastiche: Questionable sufficiency for pastiche criteria,1,0.5,0.5,The score is 0.5; partial retention of source rhythm; craftsmanship inconsistent.,Exceptions,0.0,0.0,EXACT
Pastiche,Borderline pastiche: Questionable sufficiency for pastiche criteria,2,0.5,0.5,The score is 0.5; style halfway between homage and independence.,Exceptions,0.0,0.0,EXACT
Pastiche,Borderline pastiche: Questionable sufficiency for pastiche criteria,3,0.5,0.3,The score is 0.3; Skill node weak lowers composite result.,Exceptions,0.2,0.04000000000000001,CLOSE
Pastiche,Borderline pastiche: Questionable sufficiency for pastiche criteria,4,0.5,0.5,The score is 0.5; JudgementNode verdict Borderline pastiche.,Exceptions,0.0,0.0,EXACT
Pastiche,Borderline pastiche: Questionable sufficiency for pastiche criteria,5,0.5,0.5,The score is 0.5; imitation detectable yet unstable.,Exceptions,0.0,0.0,EXACT
Pastiche,Weak pastiche: Insufficient to meet pastiche criteria,1,0.3,0.3,The score is 0.3; stylistic echo faint and inconsistent across nodes.,Exceptions,0.0,0.0,EXACT
Pastiche,Weak pastiche: Insufficient to meet pastiche criteria,2,0.3,0.3,The score is 0.3; prose diverges too freely from mechanical minimalism.,Exceptions,0.0,0.0,EXACT
Pastiche,Weak pastiche: Insufficient to meet pastiche criteria,3,0.3,0.5,The score is 0.5; sentiment over technique reduces homage precision.,Exceptions,0.2,0.04000000000000001,CLOSE
Pastiche,Weak pastiche: Insufficient to meet pastiche criteria,4,0.3,0.3,The score is 0.3; evaluator identified minor vocabulary carry-over but new tone.,Exceptions,0.0,0.0,EXACT
Pastiche,Weak pastiche: Insufficient to meet pastiche criteria,5,0.3,0.3,The score is 0.3; JudgementNode fixed at Weak pastiche verdict.,Exceptions,0.0,0.0,EXACT
Pastiche,No pastiche: Completely lacks pastiche character,1,0.0,0.0,The score is 0.0; all stylistic evocation nodes scored zero—entirely distinct expression.,Exceptions,0.0,0.0,EXACT
Pastiche,No pastiche: Completely lacks pastiche character,2,0.0,0.0,The score is 0.0; evaluator recorded total absence of stylistic imitation.,Exceptions,0.0,0.0,EXACT
Pastiche,No pastiche: Completely lacks pastiche character,3,0.0,0.0,The score is 0.0; complete stylistic reversal detected; JudgementNode verdict No pastiche.,Exceptions,0.0,0.0,EXACT
Pastiche,No pastiche: Completely lacks pastiche character,4,0.0,0.0,The score is 0.0; DAG path uniform zero across key criteria.,Exceptions,0.0,0.0,EXACT
Pastiche,No pastiche: Completely lacks pastiche character,5,0.0,0.0,The score is 0.0; stylistic alignment null confirmed across all dimensions.,Exceptions,0.0,0.0,EXACT
Plot Structure Similarity,Identical or near-identical plot structures across all dimensions,1,1.0,1.0,"The score is 1.0 because Event, Architecture, Conflict, Turning, Temporal, and Function nodes all returned full causal alignment; Level 7 verdict: Identical.",Content,0.0,0.0,EXACT
Plot Structure Similarity,Identical or near-identical plot structures across all dimensions,2,1.0,1.0,The score is 1.0; perfect replication of structural beats confirmed by DAG traversal.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Identical or near-identical plot structures across all dimensions,3,1.0,0.8,The score is 0.8 due to minimal phrasing shift recognized as minor structural rewording.,Content,0.19999999999999996,0.03999999999999998,CLOSE
Plot Structure Similarity,Identical or near-identical plot structures across all dimensions,4,1.0,1.0,"The score is 1.0 because sequence, causality, and turning points mirror source precisely.",Content,0.0,0.0,EXACT
Plot Structure Similarity,Identical or near-identical plot structures across all dimensions,5,1.0,1.0,"The score is 1.0; all subnode verdicts identical to baseline, full overlap.",Content,0.0,0.0,EXACT
Plot Structure Similarity,Very similar plot structures with only minor differences,1,0.8,0.8,The score is 0.8; structural mapping consistent with source minus condensed midpoint event.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Very similar plot structures with only minor differences,2,0.8,0.8,The score is 0.8; same arc and pacing with simplified temporal transitions; verdict Very similar.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Very similar plot structures with only minor differences,3,0.8,0.5,The score is 0.5 due to model variance emphasizing omitted crisis‑repair link; mid verdict.,Content,0.30000000000000004,0.09000000000000002,POOR
Plot Structure Similarity,Very similar plot structures with only minor differences,4,0.8,0.8,The score is 0.8; DAG traversal produced stable near‑identical sequence verdict.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Very similar plot structures with only minor differences,5,0.8,0.8,"The score is 0.8 because architecture, conflict, and turning points aligned with minor compression.",Content,0.0,0.0,EXACT
Plot Structure Similarity,Moderately similar plot structures with some notable differences,1,0.5,0.5,The score is 0.5; major causal beats replaced yet recognizable revelation-moment preserved.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Moderately similar plot structures with some notable differences,2,0.5,0.5,The score is 0.5 since half of structural layers retained while mentor conflict removed.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Moderately similar plot structures with some notable differences,3,0.5,0.3,The score is 0.3; compressed plot sequence lowered story architecture overlap.,Content,0.2,0.04000000000000001,CLOSE
Plot Structure Similarity,Moderately similar plot structures with some notable differences,4,0.5,0.5,The score is 0.5; DAG traversal validated 3/6 node alignment.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Moderately similar plot structures with some notable differences,5,0.5,0.5,The score is 0.5; conflict and transformation parallels sustain partial match.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Somewhat different plot structures with limited similarities,1,0.3,0.3,"The score is 0.3; overlapping transformation motif but differing setup, midpoint, and causality yield limited similarity.",Content,0.0,0.0,EXACT
Plot Structure Similarity,Somewhat different plot structures with limited similarities,2,0.3,0.3,"The score is 0.3; event essentials diverged, but structural metaphor (repair→renewal) faintly echoes.",Content,0.0,0.0,EXACT
Plot Structure Similarity,Somewhat different plot structures with limited similarities,3,0.3,0.3,The score is 0.3 because Sequence node partial overlap insufficient for Moderate verdict.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Somewhat different plot structures with limited similarities,4,0.3,0.3,The score is 0.3; final transformation through music not mechanical repair undermines core architecture match.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Somewhat different plot structures with limited similarities,5,0.3,0.3,The score is 0.3 as evaluation recognized minimal correlation of conflict/resolution arcs.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Clearly different or opposite plot structures,1,0.0,0.0,The score is 0.0; all structure nodes scored zero—no causal or thematic equivalence.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Clearly different or opposite plot structures,2,0.0,0.0,The score is 0.0; entirely distinct framework lacking mentor-conflict architecture.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Clearly different or opposite plot structures,3,0.0,0.0,"The score is 0.0 as event causality, pacing, and architecture nodes found no overlap.",Content,0.0,0.0,EXACT
Plot Structure Similarity,Clearly different or opposite plot structures,4,0.0,0.0,The score is 0.0; narrative trajectory contradicts original objective arc.,Content,0.0,0.0,EXACT
Plot Structure Similarity,Clearly different or opposite plot structures,5,0.0,0.0,The score is 0.0 because JudgementNode verdict fixed at 'Clearly different' with zero-weight match.,Content,0.0,0.0,EXACT
Quotation Citation,Strong quotation: Clearly satisfies Art. 5(3)(d) criteria with strong execution,1,1.0,1.0,"The score is 1.0 because quotation presence, purpose, proportionality, attribution, and prior disclosure fully satisfied Art. 5(3)(d).",Exceptions,0.0,0.0,EXACT
Quotation Citation,Strong quotation: Clearly satisfies Art. 5(3)(d) criteria with strong execution,2,1.0,1.0,"The score is 1.0; explicit mark, attribution, and fair balance nodes all maximal.",Exceptions,0.0,0.0,EXACT
Quotation Citation,Strong quotation: Clearly satisfies Art. 5(3)(d) criteria with strong execution,3,1.0,0.8,The score is 0.8; proportionality slightly underweighted but full citation present.,Exceptions,0.19999999999999996,0.03999999999999998,CLOSE
Quotation Citation,Strong quotation: Clearly satisfies Art. 5(3)(d) criteria with strong execution,4,1.0,1.0,The score is 1.0; JudgementNode verdict Strong quotation.,Exceptions,0.0,0.0,EXACT
Quotation Citation,Strong quotation: Clearly satisfies Art. 5(3)(d) criteria with strong execution,5,1.0,1.0,The score is 1.0; cross-node aggregation equals complete compliance.,Exceptions,0.0,0.0,EXACT
Quotation Citation,Good quotation: Meets Art. 5(3)(d) criteria with some limitations,1,0.8,0.8,"The score is 0.8; quotation accurate, source clear, partial phrase reproduced.",Exceptions,0.0,0.0,EXACT
Quotation Citation,Good quotation: Meets Art. 5(3)(d) criteria with some limitations,2,0.8,0.8,"The score is 0.8; attribution node strong, fair practice moderate.",Exceptions,0.0,0.0,EXACT
Quotation Citation,Good quotation: Meets Art. 5(3)(d) criteria with some limitations,3,0.8,0.5,The score is 0.5; stochastic variance demoted Disclosure weighting.,Exceptions,0.30000000000000004,0.09000000000000002,POOR
Quotation Citation,Good quotation: Meets Art. 5(3)(d) criteria with some limitations,4,0.8,0.8,The score is 0.8; all essential quotation features satisfied with minor omission.,Exceptions,0.0,0.0,EXACT
Quotation Citation,Good quotation: Meets Art. 5(3)(d) criteria with some limitations,5,0.8,0.8,The score is 0.8; JudgementNode confirmed Good quotation.,Exceptions,0.0,0.0,EXACT
Quotation Citation,Borderline quotation: Questionable sufficiency for Art. 5(3)(d),1,0.5,0.5,The score is 0.5; quotation present but unmarked; attribution absent; mid verdict.,Exceptions,0.0,0.0,EXACT
Quotation Citation,Borderline quotation: Questionable sufficiency for Art. 5(3)(d),2,0.5,0.5,The score is 0.5; phrase recognizable yet orphaned from explicit citation.,Exceptions,0.0,0.0,EXACT
Quotation Citation,Borderline quotation: Questionable sufficiency for Art. 5(3)(d),3,0.5,0.3,The score is 0.3; weaker identification reduced overall aggregate.,Exceptions,0.2,0.04000000000000001,CLOSE
Quotation Citation,Borderline quotation: Questionable sufficiency for Art. 5(3)(d),4,0.5,0.5,The score is 0.5; JudgementNode placed between Good and Weak quotation.,Exceptions,0.0,0.0,EXACT
Quotation Citation,Borderline quotation: Questionable sufficiency for Art. 5(3)(d),5,0.5,0.5,The score is 0.5; limited explicitness balanced by clear recognizable source.,Exceptions,0.0,0.0,EXACT
Quotation Citation,Weak quotation: Insufficient to meet Art. 5(3)(d) criteria,1,0.3,0.3,The score is 0.3; altered wording undermined direct quotation status.,Exceptions,0.0,0.0,EXACT
Quotation Citation,Weak quotation: Insufficient to meet Art. 5(3)(d) criteria,2,0.3,0.3,The score is 0.3; evaluator noted phrase distortion and missing attribution.,Exceptions,0.0,0.0,EXACT
Quotation Citation,Weak quotation: Insufficient to meet Art. 5(3)(d) criteria,3,0.3,0.3,The score is 0.3; JudgementNode verdict Weak quotation.,Exceptions,0.0,0.0,EXACT
Quotation Citation,Weak quotation: Insufficient to meet Art. 5(3)(d) criteria,4,0.3,0.3,The score is 0.3; quotation presence faint across nodes.,Exceptions,0.0,0.0,EXACT
Quotation Citation,Weak quotation: Insufficient to meet Art. 5(3)(d) criteria,5,0.3,0.3,The score is 0.3; partial adoption without marks scored low.,Exceptions,0.0,0.0,EXACT
Quotation Citation,No quotation: Completely lacks quotation character,1,0.0,0.0,The score is 0.0; no quotation detected in any node; verdict None.,Exceptions,0.0,0.0,EXACT
Quotation Citation,No quotation: Completely lacks quotation character,2,0.0,0.0,The score is 0.0; DAG traversal zero across all quotation features.,Exceptions,0.0,0.0,EXACT
Quotation Citation,No quotation: Completely lacks quotation character,3,0.0,0.0,The score is 0.0; JudgementNode confirm pure narrative no reuse.,Exceptions,0.0,0.0,EXACT
Quotation Citation,No quotation: Completely lacks quotation character,4,0.0,0.0,The score is 0.0; evaluator identified absence of reproduced phrase.,Exceptions,0.0,0.0,EXACT
Quotation Citation,No quotation: Completely lacks quotation character,5,0.0,0.0,The score is 0.0; total lack of quotation markers confirmed.,Exceptions,0.0,0.0,EXACT
Scenes à Faire,Entirely scènes à faire: heavily stock/generic elements (unprotectable),1,1.0,1.0,"The score is 1.0; Genre, Characters, Plot, Theme, Technical, and Elaboration nodes all pure archetype; JudgementNode verdict Entirely scènes à faire.",Other,0.0,0.0,EXACT
Scenes à Faire,Entirely scènes à faire: heavily stock/generic elements (unprotectable),2,1.0,0.8,"The score is 0.8; model over‑weighted the 'mentor–apprentice' trope, treating a mostly original text as entirely generic.",Other,0.19999999999999996,0.03999999999999998,CLOSE
Scenes à Faire,Entirely scènes à faire: heavily stock/generic elements (unprotectable),3,1.0,0.8,The score is 0.8; small variance though overwhelmingly generic narrative.,Other,0.19999999999999996,0.03999999999999998,CLOSE
Scenes à Faire,Entirely scènes à faire: heavily stock/generic elements (unprotectable),4,1.0,1.0,The score is 1.0; DAG traversal Level‑7 full genericness consensus.,Other,0.0,0.0,EXACT
Scenes à Faire,Entirely scènes à faire: heavily stock/generic elements (unprotectable),5,1.0,1.0,The score is 1.0; all nodes top‑scored for stock use.,Other,0.0,0.0,EXACT
Scenes à Faire,Mostly scènes à faire: predominantly stock elements (limited protectability),1,0.8,0.8,The score is 0.8; nodes show primary reliance on genre tropes with faint uniqueness detected.,Other,0.0,0.0,EXACT
Scenes à Faire,Mostly scènes à faire: predominantly stock elements (limited protectability),2,0.8,0.8,The score is 0.8; classic apprentice‑mentor framework repeated with minor detail variation.,Other,0.0,0.0,EXACT
Scenes à Faire,Mostly scènes à faire: predominantly stock elements (limited protectability),3,0.8,0.5,The score is 0.5; mild evaluator fluctuation reducing genericness weight.,Other,0.30000000000000004,0.09000000000000002,POOR
Scenes à Faire,Mostly scènes à faire: predominantly stock elements (limited protectability),4,0.8,0.8,The score is 0.8; consistent scènes à faire saturation output.,Other,0.0,0.0,EXACT
Scenes à Faire,Mostly scènes à faire: predominantly stock elements (limited protectability),5,0.8,0.8,The score is 0.8; JudgementNode confirmed Mostly stock structural form.,Other,0.0,0.0,EXACT
Scenes à Faire,Balanced: equal stock and original elements (uncertain protectability),1,0.5,0.5,"The score is 0.5; half generic mentorship rhythm, half original mechanical worldbuilding.",Other,0.0,0.0,EXACT
Scenes à Faire,Balanced: equal stock and original elements (uncertain protectability),2,0.5,0.5,The score is 0.5; DAG path midpoint between stock and creative expressions.,Other,0.0,0.0,EXACT
Scenes à Faire,Balanced: equal stock and original elements (uncertain protectability),3,0.5,0.3,The score is 0.3; evaluator weighted creativity nodes slightly higher.,Other,0.2,0.04000000000000001,CLOSE
Scenes à Faire,Balanced: equal stock and original elements (uncertain protectability),4,0.5,0.5,The score is 0.5; JudgementNode verdict Balanced.,Other,0.0,0.0,EXACT
Scenes à Faire,Balanced: equal stock and original elements (uncertain protectability),5,0.5,0.5,The score is 0.5; mixed originality level confirmed.,Other,0.0,0.0,EXACT
Scenes à Faire,Mostly original: predominantly distinctive creative expression (substantial protectability),1,0.3,0.5,"The score is 0.5; notable innovative premise, minimal archetype presence.",Other,0.2,0.04000000000000001,CLOSE
Scenes à Faire,Mostly original: predominantly distinctive creative expression (substantial protectability),2,0.3,0.3,The score is 0.3; source tropes scarce; original elaboration strong.,Other,0.0,0.0,EXACT
Scenes à Faire,Mostly original: predominantly distinctive creative expression (substantial protectability),3,0.3,0.3,The score is 0.3; creative inversion across major nodes; DAG verdict Mostly original.,Other,0.0,0.0,EXACT
Scenes à Faire,Mostly original: predominantly distinctive creative expression (substantial protectability),4,0.3,0.3,The score is 0.3; low genericness output averaged 0.28–0.33 across nodes.,Other,0.0,0.0,EXACT
Scenes à Faire,Mostly original: predominantly distinctive creative expression (substantial protectability),5,0.3,0.3,The score is 0.3; JudgementNode consensus near‑original.,Other,0.0,0.0,EXACT
Scenes à Faire,Entirely original: heavily distinctive creative elaboration (fully protectable),1,0.0,0.0,The score is 0.0; zero genre dependency or archetype use; verdict Entirely original.,Other,0.0,0.0,EXACT
Scenes à Faire,Entirely original: heavily distinctive creative elaboration (fully protectable),2,0.0,0.0,The score is 0.0; evaluator detected full absence of scènes à faire elements.,Other,0.0,0.0,EXACT
Scenes à Faire,Entirely original: heavily distinctive creative elaboration (fully protectable),3,0.0,0.0,"The score is 0.0; all weighted nodes scored originality near 1, thus 0 genericness.",Other,0.0,0.0,EXACT
Scenes à Faire,Entirely original: heavily distinctive creative elaboration (fully protectable),4,0.0,0.0,The score is 0.0; DAG traversal confirmed total creative independence.,Other,0.0,0.0,EXACT
Scenes à Faire,Entirely original: heavily distinctive creative elaboration (fully protectable),5,0.0,0.0,The score is 0.0; JudgementNode output: Fully original expression.,Other,0.0,0.0,EXACT
Scene Sequence Similarity,Identical or near-identical scene sequences across all dimensions,1,1.0,1.0,"The score is 1.0 because all Scene Identity, Structure, Architecture, Transition, Pacing, and Function nodes aligned exactly (Levels 0–6).",Content,0.0,0.0,EXACT
Scene Sequence Similarity,Identical or near-identical scene sequences across all dimensions,2,1.0,1.0,The score is 1.0 as every TaskNode confirmed identical ordering and transitions; JudgementNode verdict: Identical.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Identical or near-identical scene sequences across all dimensions,3,1.0,0.8,The score is 0.8 since slight punctuation difference in Scene labels lowered precision marginally.,Content,0.19999999999999996,0.03999999999999998,CLOSE
Scene Sequence Similarity,Identical or near-identical scene sequences across all dimensions,4,1.0,1.0,The score is 1.0; sequence and architecture matches total alignment pattern.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Identical or near-identical scene sequences across all dimensions,5,1.0,1.0,The score is 1.0 because detailed DAG traversal exhibited perfect subnode equality.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Very similar scene sequences with only minor differences,1,0.8,0.8,The score is 0.8; identical order retained though Scene Transition node flagged compression.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Very similar scene sequences with only minor differences,2,0.8,0.8,The score is 0.8 because internal structure shortened; Level 7 verdict: Very similar.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Very similar scene sequences with only minor differences,3,0.8,0.5,The score is 0.5 due to stochastic downgrade emphasising pacing variance.,Content,0.30000000000000004,0.09000000000000002,POOR
Scene Sequence Similarity,Very similar scene sequences with only minor differences,4,0.8,0.8,The score is 0.8; DAG average reveals strong correspondence with condensed scene rhythm.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Very similar scene sequences with only minor differences,5,0.8,0.8,The score is 0.8 as Architecture and Sequencing patterns remain near‑identical with brief overlap breaks.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Moderately similar scene sequences with some notable differences,1,0.5,0.5,The score is 0.5; sequencing echoes original emotional cadence but differs in content and setting.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Moderately similar scene sequences with some notable differences,2,0.5,0.5,"The score is 0.5 as alternating craft scenes substitute for workshop narrative, producing medium match.",Content,0.0,0.0,EXACT
Scene Sequence Similarity,Moderately similar scene sequences with some notable differences,3,0.5,0.3,The score is 0.3 owing to reduced structural causality across modified scenes.,Content,0.2,0.04000000000000001,CLOSE
Scene Sequence Similarity,Moderately similar scene sequences with some notable differences,4,0.5,0.5,The score is 0.5; mid‑level verdict sustained by partial rhythm match.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Moderately similar scene sequences with some notable differences,5,0.5,0.5,"The score is 0.5; half of architecture and pacing retained, remaining altered.",Content,0.0,0.0,EXACT
Scene Sequence Similarity,Somewhat different scene sequences with limited similarities,1,0.3,0.3,The score is 0.3; different medium (music rather than mechanics) retains approximate emotional trajectory only.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Somewhat different scene sequences with limited similarities,2,0.3,0.3,"The score is 0.3; most scenes serve dissimilar functions, yet turning‑point symmetry faintly echoes.",Content,0.0,0.0,EXACT
Scene Sequence Similarity,Somewhat different scene sequences with limited similarities,3,0.3,0.3,The score is 0.3 because Architecture and Transition nodes diverged strongly; verdict: limited similarity.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Somewhat different scene sequences with limited similarities,4,0.3,0.3,The score is 0.3 with minor focal overlap but replaced scene types dominate.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Somewhat different scene sequences with limited similarities,5,0.3,0.3,The score is 0.3; DAG traversal confirmed limited alignment.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Clearly different or opposite scene sequences,1,0.0,0.0,The score is 0.0; node outputs showed no matching sequence or rhythm.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Clearly different or opposite scene sequences,2,0.0,0.0,The score is 0.0; complete architecture mismatch (action chase vs workshop introspection).,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Clearly different or opposite scene sequences,3,0.0,0.0,The score is 0.0; all scene‑function pairings null or inverse.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Clearly different or opposite scene sequences,4,0.0,0.0,The score is 0.0; JudgementNode verdict: Clearly different scene progression.,Content,0.0,0.0,EXACT
Scene Sequence Similarity,Clearly different or opposite scene sequences,5,0.0,0.0,The score is 0.0; DAG traversal produced zero similarity across all levels.,Content,0.0,0.0,EXACT
World Building Similarity,Identical or near-identical worldbuilding across all dimensions,1,1.0,1.0,"The score is 1.0 because all Geography, Rules, Culture, History, Material, and Logic nodes matched verbatim details; full overlap.",Content,0.0,0.0,EXACT
World Building Similarity,Identical or near-identical worldbuilding across all dimensions,2,1.0,1.0,The score is 1.0; identical mechanical geography and cultural framework confirmed.,Content,0.0,0.0,EXACT
World Building Similarity,Identical or near-identical worldbuilding across all dimensions,3,1.0,0.8,The score is 0.8 due to minor wording variation but no factual deviation; JudgementNode classified Very similar.,Content,0.19999999999999996,0.03999999999999998,CLOSE
World Building Similarity,Identical or near-identical worldbuilding across all dimensions,4,1.0,1.0,The score is 1.0 because detailed DAG traversal produced perfect node‑to‑node match.,Content,0.0,0.0,EXACT
World Building Similarity,Identical or near-identical worldbuilding across all dimensions,5,1.0,1.0,The score is 1.0; sub‑analyses aligned completely across all categories.,Content,0.0,0.0,EXACT
World Building Similarity,Very similar worldbuilding with only minor differences,1,0.8,0.8,The score is 0.8 since spatial design and cultural laws preserved with slight lexical condensation.,Content,0.0,0.0,EXACT
World Building Similarity,Very similar worldbuilding with only minor differences,2,0.8,0.8,The score is 0.8; DAG traversal Level 7 verdict: Very similar worldbuilding.,Content,0.0,0.0,EXACT
World Building Similarity,Very similar worldbuilding with only minor differences,3,0.8,0.5,The score is 0.5 as temporal law node weighted lower due to phrasing simplification.,Content,0.30000000000000004,0.09000000000000002,POOR
World Building Similarity,Very similar worldbuilding with only minor differences,4,0.8,0.8,The score is 0.8; consistent architecture of city confirmed matching causality.,Content,0.0,0.0,EXACT
World Building Similarity,Very similar worldbuilding with only minor differences,5,0.8,0.8,The score is 0.8 because model attributed minor paraphrasing as negligible differences.,Content,0.0,0.0,EXACT
World Building Similarity,Moderately similar worldbuilding with some notable differences,1,0.5,0.5,The score is 0.5; structural similarities in mechanistic logic contrast with new desert environment.,Content,0.0,0.0,EXACT
World Building Similarity,Moderately similar worldbuilding with some notable differences,2,0.5,0.5,The score is 0.5 since half the environmental and systemic categories overlap; verdict: Moderate.,Content,0.0,0.0,EXACT
World Building Similarity,Moderately similar worldbuilding with some notable differences,3,0.5,0.3,The score is 0.3 due to heavier node weight on geography divergence.,Content,0.2,0.04000000000000001,CLOSE
World Building Similarity,Moderately similar worldbuilding with some notable differences,4,0.5,0.5,The score is 0.5; differing ecology balanced by similar institutional function.,Content,0.0,0.0,EXACT
World Building Similarity,Moderately similar worldbuilding with some notable differences,5,0.5,0.5,The score is 0.5 because DAG nodes averaged divergent setting but aligned logic/module patterns.,Content,0.0,0.0,EXACT
World Building Similarity,Somewhat different worldbuilding with limited similarities,1,0.3,0.3,"The score is 0.3; only conceptual discipline theme links remain; geography, culture, and material details replaced.",Content,0.0,0.0,EXACT
World Building Similarity,Somewhat different worldbuilding with limited similarities,2,0.3,0.3,"The score is 0.3; underlying synchronization motif retained faintly, all other nodes diverged.",Content,0.0,0.0,EXACT
World Building Similarity,Somewhat different worldbuilding with limited similarities,3,0.3,0.3,The score is 0.3; sub‑analyses confirm limited functional overlap in rhythm patterns only.,Content,0.0,0.0,EXACT
World Building Similarity,Somewhat different worldbuilding with limited similarities,4,0.3,0.3,The score is 0.3; weighted sum dominated by zeroes in geographic and cultural nodes.,Content,0.0,0.0,EXACT
World Building Similarity,Somewhat different worldbuilding with limited similarities,5,0.3,0.3,The score is 0.3; DAG verdict: Somewhat different.,Content,0.0,0.0,EXACT
World Building Similarity,Clearly different or opposite worldbuilding,1,0.0,0.0,The score is 0.0; aerial nomad world shares no dimension with clockwork city.,Content,0.0,0.0,EXACT
World Building Similarity,Clearly different or opposite worldbuilding,2,0.0,0.0,The score is 0.0 because every node reported opposite system and environment.,Content,0.0,0.0,EXACT
World Building Similarity,Clearly different or opposite worldbuilding,3,0.0,0.0,The score is 0.0; exclusive new paradigm unrelated to mechanical temporality yields zero alignment.,Content,0.0,0.0,EXACT
World Building Similarity,Clearly different or opposite worldbuilding,4,0.0,0.0,The score is 0.0 since none of the six category nodes registered key‑phrase overlap.,Content,0.0,0.0,EXACT
World Building Similarity,Clearly different or opposite worldbuilding,5,0.0,0.0,The score is 0.0; JudgementNode confirms 'Clearly different' at final traversal.,Content,0.0,0.0,EXACT
Writing Style,Identical or near-identical writing style across all dimensions,1,1.0,1.0,"The score is 1.0 because Lexical, Sentence, Rhythm, Rhetorical, and Discourse nodes all reported identical linguistic parameters; JudgementNode verdict: Identical.",Stylistic,0.0,0.0,EXACT
Writing Style,Identical or near-identical writing style across all dimensions,2,1.0,1.0,The score is 1.0 as sub‑analyses exhibited precise parity across structure and tone.,Stylistic,0.0,0.0,EXACT
Writing Style,Identical or near-identical writing style across all dimensions,3,1.0,0.8,"The score is 0.8 owing to slight punctuation variance detected in Rhythm node, lowering aggregated score marginally.",Stylistic,0.19999999999999996,0.03999999999999998,CLOSE
Writing Style,Identical or near-identical writing style across all dimensions,4,1.0,1.0,The score is 1.0 because DAG traversal achieved maximum stylistic overlap at every node.,Stylistic,0.0,0.0,EXACT
Writing Style,Identical or near-identical writing style across all dimensions,5,1.0,1.0,"The score is 1.0 since all lexical, syntactic, and rhythmic metrics matched perfectly.",Stylistic,0.0,0.0,EXACT
Writing Style,Very similar writing style with only minor differences,1,0.8,0.8,The score is 0.8 as Lexical richness and Sentence length distributions matched; minor tone shift noted by Tone node.,Stylistic,0.0,0.0,EXACT
Writing Style,Very similar writing style with only minor differences,2,0.8,0.8,The score is 0.8; four of six nodes aligned closely; verdict: Very similar.,Stylistic,0.0,0.0,EXACT
Writing Style,Very similar writing style with only minor differences,3,0.8,0.5,The score is 0.5 because Rhythm/Flow node detected notable pacing change; JudgementNode demoted verdict to Moderate.,Stylistic,0.30000000000000004,0.09000000000000002,POOR
Writing Style,Very similar writing style with only minor differences,4,0.8,0.8,The score is 0.8; DAG result: Very similar with minimal lexical deviation.,Stylistic,0.0,0.0,EXACT
Writing Style,Very similar writing style with only minor differences,5,0.8,0.8,The score is 0.8 because all weighted syntax and discourse nodes maintained high similarity.,Stylistic,0.0,0.0,EXACT
Writing Style,Moderately similar writing style with some notable differences,1,0.5,0.5,The score is 0.5; rhythmic looseness and new subordination patterns balanced out shared diction; verdict: Moderate.,Stylistic,0.0,0.0,EXACT
Writing Style,Moderately similar writing style with some notable differences,2,0.5,0.8,"The score is 0.8; model over‑weighted rhythmic correspondence, yielding an artificially high similarity.",Stylistic,0.30000000000000004,0.09000000000000002,POOR
Writing Style,Moderately similar writing style with some notable differences,3,0.5,0.3,The score is 0.3 as Tone and Discourse nodes deviated substantially.,Stylistic,0.2,0.04000000000000001,CLOSE
Writing Style,Moderately similar writing style with some notable differences,4,0.5,0.5,The score is 0.5; JudgementNode averaged mixed similarities across nodes.,Stylistic,0.0,0.0,EXACT
Writing Style,Moderately similar writing style with some notable differences,5,0.5,0.5,The score is 0.5 since half weighted components aligned and half diverged.,Stylistic,0.0,0.0,EXACT
Writing Style,Somewhat different writing style with limited similarities,1,0.3,0.3,"The score is 0.3 because long ornate constructions replaced terse rhythm, producing limited overlap.",Stylistic,0.0,0.0,EXACT
Writing Style,Somewhat different writing style with limited similarities,2,0.3,0.3,The score is 0.3; Lexical complexity increased and rhythm lost uniformity; limited stylistic similarity persists only at discourse level.,Stylistic,0.0,0.0,EXACT
Writing Style,Somewhat different writing style with limited similarities,3,0.3,0.5,The score is 0.5 from stochastic promotion as Discourse node registered moderate match despite tonal opposition.,Stylistic,0.2,0.04000000000000001,CLOSE
Writing Style,Somewhat different writing style with limited similarities,4,0.3,0.3,The score is 0.3 due to clearly divergent syntactic rhythm while paragraph cohesion faintly aligns.,Stylistic,0.0,0.0,EXACT
Writing Style,Somewhat different writing style with limited similarities,5,0.3,0.3,The score is 0.3 because model judged overall flow difference substantial with residual lexical echoes.,Stylistic,0.0,0.0,EXACT
Writing Style,Clearly different or opposite writing styles,1,0.0,0.0,The score is 0.0; all nodes detected antithetical stylistic features (fragmentary vs lyrical).,Stylistic,0.0,0.0,EXACT
Writing Style,Clearly different or opposite writing styles,2,0.0,0.0,The score is 0.0 because metrics show opposite rhythm and lexical domains; VerdictNode: Clearly different.,Stylistic,0.0,0.0,EXACT
Writing Style,Clearly different or opposite writing styles,3,0.0,0.0,The score is 0.0 as DAG traversal returns null stylistic alignment at every node.,Stylistic,0.0,0.0,EXACT
Writing Style,Clearly different or opposite writing styles,4,0.0,0.0,The score is 0.0 because tonal chaos contradicts structured baseline entirely.,Stylistic,0.0,0.0,EXACT
Writing Style,Clearly different or opposite writing styles,5,0.0,0.0,The score is 0.0; JudgementNode consensus: opposite stylistic system.,Stylistic,0.0,0.0,EXACT


==> anc/ESM_4.csv <==
Metric,Split,Normality_pass,Homogeneity_pass,Levene_p,Recommendation
Exact Match,forget,No,Yes,0.0965310729270345,Use non-parametric
BLEU,forget,No,Yes,0.3153985498115436,Use non-parametric
ROUGE,forget,No,Yes,0.05615802435924406,Use non-parametric
Writing Style,forget,No,No,0.0021640463657580655,Use non-parametric
Narrative Voice,forget,No,No,5.9296709301945395e-05,Use non-parametric
Character Similarity,forget,No,No,0.005650112896030174,Use non-parametric
Plot Structure Similarity,forget,No,No,0.01242982228742568,Use non-parametric
Scene Sequence Similarity,forget,No,No,1.0872826789321377e-07,Use non-parametric
WorldBuilding Similarity,forget,No,No,3.269290462715108e-05,Use non-parametric
Parody/Satire,forget,No,Yes,0.055914255336056325,Use non-parametric
Pastiche,forget,No,No,0.010029744656234787,Use non-parametric
Quotation/Citation,forget,No,No,0.003953520373214516,Use non-parametric
Scènes à Faire,forget,No,No,2.3371590479786038e-07,Use non-parametric


==> anc/ESM_5.csv <==
Metric,Split,Normality_pass,Homogeneity_pass,Levene_p,Recommendation
Exact Match,retain,No,Yes,0.38199014559434746,Use non-parametric
BLEU,retain,No,No,2.2607377721509767e-07,Use non-parametric
ROUGE,retain,No,No,6.741364775823829e-08,Use non-parametric
Writing Style,retain,No,No,0.0014822966325153,Use non-parametric
Narrative Voice,retain,No,No,1.377699595372448e-07,Use non-parametric
Character Similarity,retain,No,No,0.0015819653716056103,Use non-parametric
Plot Structure Similarity,retain,No,No,2.08224336108181e-05,Use non-parametric
Scene Sequence Similarity,retain,No,No,1.6212936386949e-05,Use non-parametric
WorldBuilding Similarity,retain,No,No,5.6335450746114715e-08,Use non-parametric
Parody/Satire,retain,No,Yes,0.3499848436381119,Use non-parametric
Pastiche,retain,No,Yes,0.10495028966000852,Use non-parametric
Quotation/Citation,retain,No,No,0.0003858910269172306,Use non-parametric
Scènes à Faire,retain,No,Yes,0.7526738447859054,Use non-parametric


==> anc/ESM_6.csv <==
metric,metric_clean,category,split,Model,N,Mean,Std,Median,Rank,Omnibus_Test,Omnibus_Stat,Omnibus_p
BLEU_score,BLEU,Computational,Forget,Baseline (Dutch),21,0.019332728655326353,0.03461068989015187,0.0006835909744321516,4.0,Kruskal,71.98756635372042,1.6016932460821624e-15
BLEU_score,BLEU,Computational,Forget,Baseline (English),21,0.07545588551892313,0.062205757447899156,0.06388888888888888,3.0,Kruskal,71.98756635372042,1.6016932460821624e-15
BLEU_score,BLEU,Computational,Forget,Finetuned (Dutch),20,0.9619289340101522,0.1702589830583596,1.0,2.0,Kruskal,71.98756635372042,1.6016932460821624e-15
BLEU_score,BLEU,Computational,Forget,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,71.98756635372042,1.6016932460821624e-15
BLEU_score,BLEU,Computational,Retain,Baseline (Dutch),21,0.03555361874104844,0.026713999218866805,0.03769401330376941,4.0,Kruskal,71.45081585163584,2.087140162779543e-15
BLEU_score,BLEU,Computational,Retain,Baseline (English),21,0.09250307010555814,0.07136018291006521,0.08469945355191257,3.0,Kruskal,71.45081585163584,2.087140162779543e-15
BLEU_score,BLEU,Computational,Retain,Finetuned (Dutch),20,1.0,0.0,1.0,1.5,Kruskal,71.45081585163584,2.087140162779543e-15
BLEU_score,BLEU,Computational,Retain,Finetuned (English),20,1.0,0.0,1.0,1.5,Kruskal,71.45081585163584,2.087140162779543e-15
Character Similarity_score,Character Similarity,Content,Forget,Baseline (Dutch),21,0.014285714285714285,0.06546536707079771,0.0,4.0,Kruskal,71.29969910262402,2.248634265449895e-15
Character Similarity_score,Character Similarity,Content,Forget,Baseline (English),21,0.32857142857142857,0.22392600818765368,0.5,3.0,Kruskal,71.29969910262402,2.248634265449895e-15
Character Similarity_score,Character Similarity,Content,Forget,Finetuned (Dutch),20,0.9650000000000001,0.11821033884786185,1.0,1.0,Kruskal,71.29969910262402,2.248634265449895e-15
Character Similarity_score,Character Similarity,Content,Forget,Finetuned (English),20,0.95,0.15389675281277315,1.0,2.0,Kruskal,71.29969910262402,2.248634265449895e-15
Character Similarity_score,Character Similarity,Content,Retain,Baseline (Dutch),21,0.3047619047619048,0.2889224644713361,0.5,4.0,Kruskal,59.87894074080527,6.23892394891409e-13
Character Similarity_score,Character Similarity,Content,Retain,Baseline (English),21,0.3238095238095238,0.2681506328628778,0.5,3.0,Kruskal,59.87894074080527,6.23892394891409e-13
Character Similarity_score,Character Similarity,Content,Retain,Finetuned (Dutch),20,0.9800000000000001,0.06155870112510925,1.0,1.0,Kruskal,59.87894074080527,6.23892394891409e-13
Character Similarity_score,Character Similarity,Content,Retain,Finetuned (English),20,0.915,0.2109502310972899,1.0,2.0,Kruskal,59.87894074080527,6.23892394891409e-13
Exact Match_score,Exact Match,Computational,Forget,Baseline (Dutch),21,0.0,0.0,0.0,3.5,Kruskal,73.84952153110049,6.392339315441801e-16
Exact Match_score,Exact Match,Computational,Forget,Baseline (English),21,0.0,0.0,0.0,3.5,Kruskal,73.84952153110049,6.392339315441801e-16
Exact Match_score,Exact Match,Computational,Forget,Finetuned (Dutch),20,0.9,0.3077935056255462,1.0,2.0,Kruskal,73.84952153110049,6.392339315441801e-16
Exact Match_score,Exact Match,Computational,Forget,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,73.84952153110049,6.392339315441801e-16
Exact Match_score,Exact Match,Computational,Retain,Baseline (Dutch),21,0.0,0.0,0.0,3.5,Kruskal,77.23738819320207,1.2008413166318002e-16
Exact Match_score,Exact Match,Computational,Retain,Baseline (English),21,0.0,0.0,0.0,3.5,Kruskal,77.23738819320207,1.2008413166318002e-16
Exact Match_score,Exact Match,Computational,Retain,Finetuned (Dutch),20,0.95,0.22360679774997894,1.0,2.0,Kruskal,77.23738819320207,1.2008413166318002e-16
Exact Match_score,Exact Match,Computational,Retain,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,77.23738819320207,1.2008413166318002e-16
Narrative Voice_score,Narrative Voice,Stylistic,Forget,Baseline (Dutch),21,0.09523809523809523,0.20118695404073908,0.0,4.0,Kruskal,71.08332386223258,2.501853812738013e-15
Narrative Voice_score,Narrative Voice,Stylistic,Forget,Baseline (English),21,0.28095238095238095,0.3172050561057431,0.0,3.0,Kruskal,71.08332386223258,2.501853812738013e-15
Narrative Voice_score,Narrative Voice,Stylistic,Forget,Finetuned (Dutch),20,0.975,0.11180339887498948,1.0,2.0,Kruskal,71.08332386223258,2.501853812738013e-15
Narrative Voice_score,Narrative Voice,Stylistic,Forget,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,71.08332386223258,2.501853812738013e-15
Narrative Voice_score,Narrative Voice,Stylistic,Retain,Baseline (Dutch),21,0.35714285714285715,0.3370036032024414,0.5,4.0,Kruskal,69.1709638621965,6.4234119403535545e-15
Narrative Voice_score,Narrative Voice,Stylistic,Retain,Baseline (English),21,0.3857142857142857,0.2651145305065611,0.5,3.0,Kruskal,69.1709638621965,6.4234119403535545e-15
Narrative Voice_score,Narrative Voice,Stylistic,Retain,Finetuned (Dutch),20,1.0,0.0,1.0,1.0,Kruskal,69.1709638621965,6.4234119403535545e-15
Narrative Voice_score,Narrative Voice,Stylistic,Retain,Finetuned (English),20,0.99,0.0447213595499958,1.0,2.0,Kruskal,69.1709638621965,6.4234119403535545e-15
Parody/Satire_score,Parody/Satire,Exceptions,Forget,Baseline (Dutch),21,0.0,0.0,0.0,4.0,Kruskal,10.344969057096666,0.015850296677646515
Parody/Satire_score,Parody/Satire,Exceptions,Forget,Baseline (English),21,0.16666666666666666,0.24152294576982397,0.0,1.0,Kruskal,10.344969057096666,0.015850296677646515
Parody/Satire_score,Parody/Satire,Exceptions,Forget,Finetuned (Dutch),20,0.1,0.3077935056255462,0.0,2.0,Kruskal,10.344969057096666,0.015850296677646515
Parody/Satire_score,Parody/Satire,Exceptions,Forget,Finetuned (English),20,0.04,0.12732056517228266,0.0,3.0,Kruskal,10.344969057096666,0.015850296677646515
Parody/Satire_score,Parody/Satire,Exceptions,Retain,Baseline (Dutch),21,0.06190476190476191,0.20118695404073914,0.0,2.0,Kruskal,3.13883108072382,0.37071148879273325
Parody/Satire_score,Parody/Satire,Exceptions,Retain,Baseline (English),21,0.09523809523809523,0.20118695404073914,0.0,1.0,Kruskal,3.13883108072382,0.37071148879273325
Parody/Satire_score,Parody/Satire,Exceptions,Retain,Finetuned (Dutch),20,0.025,0.11180339887498948,0.0,3.0,Kruskal,3.13883108072382,0.37071148879273325
Parody/Satire_score,Parody/Satire,Exceptions,Retain,Finetuned (English),20,0.015,0.0670820393249937,0.0,4.0,Kruskal,3.13883108072382,0.37071148879273325
Pastiche_score,Pastiche,Exceptions,Forget,Baseline (Dutch),21,0.0,0.0,0.0,4.0,Kruskal,14.77704149853157,0.0020174437002390628
Pastiche_score,Pastiche,Exceptions,Forget,Baseline (English),21,0.19047619047619047,0.21657507221460623,0.0,2.0,Kruskal,14.77704149853157,0.0020174437002390628
Pastiche_score,Pastiche,Exceptions,Forget,Finetuned (Dutch),20,0.24500000000000002,0.3677456214630749,0.0,1.0,Kruskal,14.77704149853157,0.0020174437002390628
Pastiche_score,Pastiche,Exceptions,Forget,Finetuned (English),20,0.09,0.24899799195977465,0.0,3.0,Kruskal,14.77704149853157,0.0020174437002390628
Pastiche_score,Pastiche,Exceptions,Retain,Baseline (Dutch),21,0.08571428571428572,0.1851640199545103,0.0,3.0,Kruskal,5.599474899325702,0.13280850674635994
Pastiche_score,Pastiche,Exceptions,Retain,Baseline (English),21,0.23809523809523808,0.30079260375911915,0.0,1.0,Kruskal,5.599474899325702,0.13280850674635994
Pastiche_score,Pastiche,Exceptions,Retain,Finetuned (Dutch),20,0.19,0.2918182563460383,0.0,2.0,Kruskal,5.599474899325702,0.13280850674635994
Pastiche_score,Pastiche,Exceptions,Retain,Finetuned (English),20,0.08,0.17044832524535805,0.0,4.0,Kruskal,5.599474899325702,0.13280850674635994
Plot Structure Similarity_score,Plot Structure Similarity,Content,Forget,Baseline (Dutch),21,0.023809523809523808,0.10910894511799618,0.0,4.0,Kruskal,69.17798418644128,6.401220054616744e-15
Plot Structure Similarity_score,Plot Structure Similarity,Content,Forget,Baseline (English),21,0.16666666666666666,0.20816659994661332,0.0,3.0,Kruskal,69.17798418644128,6.401220054616744e-15
Plot Structure Similarity_score,Plot Structure Similarity,Content,Forget,Finetuned (Dutch),20,0.9400000000000001,0.2257152374587339,1.0,2.0,Kruskal,69.17798418644128,6.401220054616744e-15
Plot Structure Similarity_score,Plot Structure Similarity,Content,Forget,Finetuned (English),20,0.99,0.044721359549995815,1.0,1.0,Kruskal,69.17798418644128,6.401220054616744e-15
Plot Structure Similarity_score,Plot Structure Similarity,Content,Retain,Baseline (Dutch),21,0.20476190476190476,0.24591907302238775,0.0,4.0,Kruskal,67.47862089576849,1.4791953029562182e-14
Plot Structure Similarity_score,Plot Structure Similarity,Content,Retain,Baseline (English),21,0.29523809523809524,0.2268836496449016,0.3,3.0,Kruskal,67.47862089576849,1.4791953029562182e-14
Plot Structure Similarity_score,Plot Structure Similarity,Content,Retain,Finetuned (Dutch),20,0.96,0.08207826816681231,1.0,2.0,Kruskal,67.47862089576849,1.4791953029562182e-14
Plot Structure Similarity_score,Plot Structure Similarity,Content,Retain,Finetuned (English),20,0.9800000000000001,0.06155870112510924,1.0,1.0,Kruskal,67.47862089576849,1.4791953029562182e-14
Quotation/Citation_score,Quotation/Citation,Exceptions,Forget,Baseline (Dutch),21,0.0,0.0,0.0,4.0,Kruskal,52.94922852847726,1.8796302754080016e-11
Quotation/Citation_score,Quotation/Citation,Exceptions,Forget,Baseline (English),21,0.08571428571428572,0.2434865792722759,0.0,3.0,Kruskal,52.94922852847726,1.8796302754080016e-11
Quotation/Citation_score,Quotation/Citation,Exceptions,Forget,Finetuned (Dutch),20,0.495,0.22589005243585583,0.5,1.0,Kruskal,52.94922852847726,1.8796302754080016e-11
Quotation/Citation_score,Quotation/Citation,Exceptions,Forget,Finetuned (English),20,0.335,0.1725200217213551,0.3,2.0,Kruskal,52.94922852847726,1.8796302754080016e-11
Quotation/Citation_score,Quotation/Citation,Exceptions,Retain,Baseline (Dutch),21,0.0,0.0,0.0,4.0,Kruskal,51.16708338471172,4.507090594985369e-11
Quotation/Citation_score,Quotation/Citation,Exceptions,Retain,Baseline (English),21,0.047619047619047616,0.1503963018795596,0.0,3.0,Kruskal,51.16708338471172,4.507090594985369e-11
Quotation/Citation_score,Quotation/Citation,Exceptions,Retain,Finetuned (Dutch),20,0.37,0.2792848008753788,0.3,2.0,Kruskal,51.16708338471172,4.507090594985369e-11
Quotation/Citation_score,Quotation/Citation,Exceptions,Retain,Finetuned (English),20,0.48,0.2587418953726911,0.5,1.0,Kruskal,51.16708338471172,4.507090594985369e-11
ROUGE_score,ROUGE,Computational,Forget,Baseline (Dutch),21,0.08461228360821926,0.04411217819595169,0.08866995073891625,4.0,Kruskal,68.06445993031353,1.1082460800078058e-14
ROUGE_score,ROUGE,Computational,Forget,Baseline (English),21,0.0960531010367988,0.08542123845554252,0.06896551724137931,3.0,Kruskal,68.06445993031353,1.1082460800078058e-14
ROUGE_score,ROUGE,Computational,Forget,Finetuned (Dutch),20,0.9663999999999999,0.15026376808798583,1.0,2.0,Kruskal,68.06445993031353,1.1082460800078058e-14
ROUGE_score,ROUGE,Computational,Forget,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,68.06445993031353,1.1082460800078058e-14
ROUGE_score,ROUGE,Computational,Retain,Baseline (Dutch),21,0.05630665685108072,0.04924034161232681,0.041095890410958895,4.0,Kruskal,73.58956692740264,7.267122817816685e-16
ROUGE_score,ROUGE,Computational,Retain,Baseline (English),21,0.15179699231045043,0.0781217471332699,0.1497584541062802,3.0,Kruskal,73.58956692740264,7.267122817816685e-16
ROUGE_score,ROUGE,Computational,Retain,Finetuned (Dutch),20,1.0,0.0,1.0,1.5,Kruskal,73.58956692740264,7.267122817816685e-16
ROUGE_score,ROUGE,Computational,Retain,Finetuned (English),20,1.0,0.0,1.0,1.5,Kruskal,73.58956692740264,7.267122817816685e-16
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Forget,Baseline (Dutch),21,0.014285714285714285,0.06546536707079771,0.0,4.0,Kruskal,70.97577008540335,2.6381350127050147e-15
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Forget,Baseline (English),21,0.24761904761904763,0.2315578709935113,0.3,3.0,Kruskal,70.97577008540335,2.6381350127050147e-15
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Forget,Finetuned (Dutch),20,0.9400000000000001,0.15694450913417904,1.0,2.0,Kruskal,70.97577008540335,2.6381350127050147e-15
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Forget,Finetuned (English),20,0.9800000000000001,0.06155870112510925,1.0,1.0,Kruskal,70.97577008540335,2.6381350127050147e-15
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Retain,Baseline (Dutch),21,0.3142857142857143,0.33209293019532093,0.5,3.0,Kruskal,62.346191891199155,1.852878686783352e-13
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Retain,Baseline (English),21,0.2857142857142857,0.25354627641855493,0.5,4.0,Kruskal,62.346191891199155,1.852878686783352e-13
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Retain,Finetuned (Dutch),20,0.9550000000000001,0.16050905860647502,1.0,2.0,Kruskal,62.346191891199155,1.852878686783352e-13
Scene Sequence Similarity_score,Scene Sequence Similarity,Content,Retain,Finetuned (English),20,0.99,0.0447213595499958,1.0,1.0,Kruskal,62.346191891199155,1.852878686783352e-13
Scènes à Faire_score,Scènes à Faire,Exceptions,Forget,Baseline (Dutch),21,0.5238095238095238,0.17861904127153386,0.5,2.0,Kruskal,0.26378324865509295,0.966689454143878
Scènes à Faire_score,Scènes à Faire,Exceptions,Forget,Baseline (English),21,0.49523809523809526,0.19615348703551128,0.5,4.0,Kruskal,0.26378324865509295,0.966689454143878
Scènes à Faire_score,Scènes à Faire,Exceptions,Forget,Finetuned (Dutch),20,0.53,0.3812721089361659,0.55,1.0,Kruskal,0.26378324865509295,0.966689454143878
Scènes à Faire_score,Scènes à Faire,Exceptions,Forget,Finetuned (English),20,0.505,0.3648720035126955,0.4,3.0,Kruskal,0.26378324865509295,0.966689454143878
Scènes à Faire_score,Scènes à Faire,Exceptions,Retain,Baseline (Dutch),21,0.6,0.21447610589527216,0.5,4.0,Kruskal,2.210414097730343,0.5299000327519339
Scènes à Faire_score,Scènes à Faire,Exceptions,Retain,Baseline (English),21,0.6380952380952382,0.20850944936906454,0.8,3.0,Kruskal,2.210414097730343,0.5299000327519339
Scènes à Faire_score,Scènes à Faire,Exceptions,Retain,Finetuned (Dutch),20,0.64,0.3439706229806322,0.8,2.0,Kruskal,2.210414097730343,0.5299000327519339
Scènes à Faire_score,Scènes à Faire,Exceptions,Retain,Finetuned (English),20,0.67,0.2848822471422923,0.8,1.0,Kruskal,2.210414097730343,0.5299000327519339
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Forget,Baseline (Dutch),21,0.02857142857142857,0.09023778112773576,0.0,4.0,Kruskal,68.3126859072019,9.80624799707852e-15
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Forget,Baseline (English),21,0.33809523809523806,0.302450310755652,0.5,3.0,Kruskal,68.3126859072019,9.80624799707852e-15
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Forget,Finetuned (Dutch),20,0.93,0.18945906376340316,1.0,2.0,Kruskal,68.3126859072019,9.80624799707852e-15
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Forget,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,68.3126859072019,9.80624799707852e-15
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Retain,Baseline (Dutch),21,0.28095238095238095,0.30922329734198173,0.3,4.0,Kruskal,64.32890665082371,6.980698837429076e-14
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Retain,Baseline (English),21,0.3190476190476191,0.25222816579249757,0.5,3.0,Kruskal,64.32890665082371,6.980698837429076e-14
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Retain,Finetuned (Dutch),20,0.99,0.044721359549995815,1.0,1.0,Kruskal,64.32890665082371,6.980698837429076e-14
WorldBuilding Similarity_score,WorldBuilding Similarity,Content,Retain,Finetuned (English),20,0.975,0.11180339887498947,1.0,2.0,Kruskal,64.32890665082371,6.980698837429076e-14
Writing Style_score,Writing Style,Stylistic,Forget,Baseline (Dutch),21,0.02857142857142857,0.09023778112773576,0.0,4.0,Kruskal,71.40779240616818,2.1318996688829065e-15
Writing Style_score,Writing Style,Stylistic,Forget,Baseline (English),21,0.17142857142857143,0.23052734575936354,0.0,3.0,Kruskal,71.40779240616818,2.1318996688829065e-15
Writing Style_score,Writing Style,Stylistic,Forget,Finetuned (Dutch),20,0.93,0.15927467172350906,1.0,2.0,Kruskal,71.40779240616818,2.1318996688829065e-15
Writing Style_score,Writing Style,Stylistic,Forget,Finetuned (English),20,1.0,0.0,1.0,1.0,Kruskal,71.40779240616818,2.1318996688829065e-15
Writing Style_score,Writing Style,Stylistic,Retain,Baseline (Dutch),21,0.14285714285714285,0.23145502494313785,0.0,4.0,Kruskal,68.08515761196873,1.0969982184716545e-14
Writing Style_score,Writing Style,Stylistic,Retain,Baseline (English),21,0.22857142857142856,0.24928469095164496,0.0,3.0,Kruskal,68.08515761196873,1.0969982184716545e-14
Writing Style_score,Writing Style,Stylistic,Retain,Finetuned (Dutch),20,0.945,0.12763022245616637,1.0,2.0,Kruskal,68.08515761196873,1.0969982184716545e-14
Writing Style_score,Writing Style,Stylistic,Retain,Finetuned (English),20,0.99,0.0447213595499958,1.0,1.0,Kruskal,68.08515761196873,1.0969982184716545e-14


==> anc/ESM_7.csv <==
Metric,Split,Model1,Model2,N1,N2,Mean1,Mean2,Cohen_d,Hedge_g,Glass_delta,Cliff_delta,d_interpretation,cliff_interpretation
Exact Match,forget,Baseline (English),Baseline (Dutch),21,21,0.0,0.0,,,,0.0,large,negligible
Exact Match,forget,Baseline (English),Finetuned (English),21,20,0.0,1.0,,,,-1.0,large,large
Exact Match,forget,Baseline (English),Finetuned (Dutch),21,20,0.0,0.9,-4.189272013130682,-4.108189329005572,-2.924038303442689,-0.9,large,large
Exact Match,forget,Baseline (Dutch),Finetuned (English),21,20,0.0,1.0,,,,-1.0,large,large
Exact Match,forget,Baseline (Dutch),Finetuned (Dutch),21,20,0.0,0.9,-4.189272013130682,-4.108189329005572,-2.924038303442689,-0.9,large,large
Exact Match,forget,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.9,0.4594682917363406,0.45033978262899604,0.32489314482696535,0.1,small,negligible
BLEU,forget,Baseline (English),Baseline (Dutch),21,21,0.07545588551892313,0.019332728655326356,1.1149671994230825,1.0939300824528357,1.6215555668413897,0.655328798185941,large,large
BLEU,forget,Baseline (English),Finetuned (English),21,20,0.07545588551892313,1.0,-20.75459969518235,-20.352897765598176,,-1.0,large,large
BLEU,forget,Baseline (English),Finetuned (Dutch),21,20,0.07545588551892313,0.9619289340101522,-6.984910145493254,-6.849718336225642,-5.206615431195033,-1.0,large,large
BLEU,forget,Baseline (Dutch),Finetuned (English),21,20,0.019332728655326356,1.0,-39.566599867232014,-38.80079470851139,,-1.0,large,large
BLEU,forget,Baseline (Dutch),Finetuned (Dutch),21,20,0.019332728655326356,0.9619289340101522,-7.764709053913086,-7.614424362547026,-5.536249473731042,-1.0,large,large
BLEU,forget,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.9619289340101522,0.31622776601683833,0.3099450951688217,0.22360679774997927,0.05,small,negligible
ROUGE,forget,Baseline (English),Baseline (Dutch),21,21,0.0960531010367988,0.08461228360821928,0.168295799558045,0.16512040711355358,0.2593573452156004,-0.022675736961451247,negligible,negligible
ROUGE,forget,Baseline (English),Finetuned (English),21,20,0.0960531010367988,1.0,-14.777275197797906,-14.49126341977601,,-1.0,large,large
ROUGE,forget,Baseline (English),Finetuned (Dutch),21,20,0.0960531010367988,0.9663999999999999,-7.168251200558669,-7.029510854741404,-5.79212747049958,-1.0,large,large
ROUGE,forget,Baseline (Dutch),Finetuned (English),21,20,0.08461228360821928,1.0,-28.977698058867144,-28.416839386760035,,-1.0,large,large
ROUGE,forget,Baseline (Dutch),Finetuned (Dutch),21,20,0.08461228360821928,0.9663999999999999,-8.050250427839062,-7.894439129235725,-5.868265701120022,-1.0,large,large
ROUGE,forget,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.9663999999999999,0.31622776601683866,0.309945095168822,0.22360679774997946,0.05,small,negligible
Writing Style,forget,Baseline (English),Baseline (Dutch),21,21,0.17142857142857143,0.02857142857142857,0.8160886385685479,0.8006907397276318,1.5831189671532586,0.3129251700680272,large,small
Writing Style,forget,Baseline (English),Finetuned (English),21,20,0.17142857142857143,1.0,-5.01908798883137,-4.92194435033786,,-1.0,large,large
Writing Style,forget,Baseline (English),Finetuned (Dutch),21,20,0.17142857142857143,0.93,-3.811400810299797,-3.7376317623585105,-4.762662012502914,-0.9714285714285714,large,large
Writing Style,forget,Baseline (Dutch),Finetuned (English),21,20,0.02857142857142857,1.0,-15.032796227116732,-14.741838880785439,,-1.0,large,large
Writing Style,forget,Baseline (Dutch),Finetuned (Dutch),21,20,0.02857142857142857,0.93,-7.0102235163346585,-6.874541770857213,-5.659585178699319,-1.0,large,large
Writing Style,forget,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.93,0.621536043960371,0.6091876457359927,0.43949235143623844,0.2,medium,small
Narrative Voice,forget,Baseline (English),Baseline (Dutch),21,21,0.28095238095238095,0.09523809523809523,0.6992043664469862,0.6860118312310054,0.9230930832457442,0.3129251700680272,medium,small
Narrative Voice,forget,Baseline (English),Finetuned (English),21,20,0.28095238095238095,1.0,-3.165445620114655,-3.1041789306930805,,-1.0,large,large
Narrative Voice,forget,Baseline (English),Finetuned (Dutch),21,20,0.28095238095238095,0.975,-2.889627107336479,-2.8336988407428696,-6.207750623249415,-0.969047619047619,large,large
Narrative Voice,forget,Baseline (Dutch),Finetuned (English),21,20,0.09523809523809523,1.0,-6.27988652683438,-6.158340335992424,,-1.0,large,large
Narrative Voice,forget,Baseline (Dutch),Finetuned (Dutch),21,20,0.09523809523809523,0.975,-5.369318630424455,-5.265396334351723,-7.868829692249258,-0.9904761904761905,large,large
Narrative Voice,forget,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.975,0.31622776601683816,0.3099450951688215,0.22360679774997913,0.05,small,negligible
Character Similarity,forget,Baseline (English),Baseline (Dutch),21,21,0.32857142857142857,0.014285714285714285,1.9051368209951909,1.8691908432405646,4.8007935851918315,0.6938775510204082,large,large
Character Similarity,forget,Baseline (English),Finetuned (English),21,20,0.32857142857142857,0.95,-3.219675211926006,-3.157358917501632,-4.037957657135142,-0.9428571428571428,large,large
Character Similarity,forget,Baseline (English),Finetuned (Dutch),21,20,0.32857142857142857,0.9650000000000001,-3.5290774724877685,-3.4607727472138117,-5.383865553821506,-0.9714285714285714,large,large
Character Similarity,forget,Baseline (Dutch),Finetuned (English),21,20,0.014285714285714285,0.95,-7.983787142882578,-7.8292622304396895,-6.08014313890464,-1.0,large,large
Character Similarity,forget,Baseline (Dutch),Finetuned (Dutch),21,20,0.014285714285714285,0.9650000000000001,-10.018350851669773,-9.824447286798744,-8.042564592745705,-1.0,large,large
Character Similarity,forget,Finetuned (English),Finetuned (Dutch),20,20,0.95,0.9650000000000001,-0.1093146172046145,-0.10714280361776785,-0.12689245413047423,-0.005,negligible,negligible
Plot Structure Similarity,forget,Baseline (English),Baseline (Dutch),21,21,0.16666666666666666,0.023809523809523808,0.859602382591879,0.843383469712787,1.309307341415954,0.36961451247165533,large,medium
Plot Structure Similarity,forget,Baseline (English),Finetuned (English),21,20,0.16666666666666666,0.99,-5.405846476159169,-5.301217189523831,-18.410293014748273,-1.0,large,large
Plot Structure Similarity,forget,Baseline (English),Finetuned (Dutch),21,20,0.16666666666666666,0.9400000000000001,-3.5655000627786304,-3.496490384144205,-3.426145890902545,-0.9285714285714286,large,large
Plot Structure Similarity,forget,Baseline (Dutch),Finetuned (English),21,20,0.023809523809523808,0.99,-11.483270565599655,-11.261013715942887,-21.60467583974797,-1.0,large,large
Plot Structure Similarity,forget,Baseline (Dutch),Finetuned (Dutch),21,20,0.023809523809523808,0.9400000000000001,-5.209874659880332,-5.109038376140712,-4.059054614591439,-0.9476190476190476,large,large
Plot Structure Similarity,forget,Finetuned (English),Finetuned (Dutch),20,20,0.99,0.9400000000000001,0.3073001783311969,0.30119487677494794,0.2215180532911125,0.0525,small,negligible
Scene Sequence Similarity,forget,Baseline (English),Baseline (Dutch),21,21,0.24761904761904763,0.014285714285714285,1.3713068424464125,1.3454331284379897,3.564225540521209,0.5419501133786848,large,large
Scene Sequence Similarity,forget,Baseline (English),Finetuned (English),21,20,0.24761904761904763,0.9800000000000001,-4.275471678651104,-4.192720613903018,-11.897277541520786,-1.0,large,large
Scene Sequence Similarity,forget,Baseline (English),Finetuned (Dutch),21,20,0.24761904761904763,0.9400000000000001,-3.483881266263072,-3.4164513062708832,-4.411629028633325,-0.9619047619047619,large,large
Scene Sequence Similarity,forget,Baseline (Dutch),Finetuned (English),21,20,0.014285714285714285,0.9800000000000001,-15.186071585052389,-14.892147618890084,-15.687697564502052,-1.0,large,large
Scene Sequence Similarity,forget,Baseline (Dutch),Finetuned (Dutch),21,20,0.014285714285714285,0.9400000000000001,-7.769022964567147,-7.618654778156169,-5.898354079548269,-1.0,large,large
Scene Sequence Similarity,forget,Finetuned (English),Finetuned (Dutch),20,20,0.9800000000000001,0.9400000000000001,0.33554819712314476,0.3288816766504995,0.2548671515854192,0.06,small,negligible
WorldBuilding Similarity,forget,Baseline (English),Baseline (Dutch),21,21,0.33809523809523806,0.02857142857142857,1.3868767481761681,1.3607092623615233,3.4300910954987267,0.5782312925170068,large,large
WorldBuilding Similarity,forget,Baseline (English),Finetuned (English),21,20,0.33809523809523806,1.0,-3.056038183018827,-2.9968890568958817,,-0.9523809523809523,large,large
WorldBuilding Similarity,forget,Baseline (English),Finetuned (Dutch),21,20,0.33809523809523806,0.93,-2.332466890264183,-2.2873223698074567,-3.1241828717359947,-0.8595238095238096,large,large
WorldBuilding Similarity,forget,Baseline (Dutch),Finetuned (English),21,20,0.02857142857142857,1.0,-15.032796227116732,-14.741838880785439,,-1.0,large,large
WorldBuilding Similarity,forget,Baseline (Dutch),Finetuned (Dutch),21,20,0.02857142857142857,0.93,-6.124518948800796,-6.005979872372394,-4.757906819144198,-0.9952380952380953,large,large
WorldBuilding Similarity,forget,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.93,0.5225136628445587,0.5121325966953291,0.36947295426000876,0.15,medium,small
Parody/Satire,forget,Baseline (English),Baseline (Dutch),21,21,0.16666666666666666,0.0,0.9759000729485332,0.957486864024976,,0.3333333333333333,large,medium
Parody/Satire,forget,Baseline (English),Finetuned (English),21,20,0.16666666666666666,0.04,0.6513999390934838,0.6387921983368358,0.9948641564327712,0.25,medium,small
Parody/Satire,forget,Baseline (English),Finetuned (Dutch),21,20,0.16666666666666666,0.1,0.24171670668808723,0.2370383188167049,0.2165954298846436,0.2,small,small
Parody/Satire,forget,Baseline (Dutch),Finetuned (English),21,20,0.0,0.04,-0.4501082120972718,-0.44139644025022784,-0.3141676283471909,-0.1,small,negligible
Parody/Satire,forget,Baseline (Dutch),Finetuned (Dutch),21,20,0.0,0.1,-0.4654746681256313,-0.45646548100061907,-0.32489314482696546,-0.1,small,negligible
Parody/Satire,forget,Finetuned (English),Finetuned (Dutch),20,20,0.04,0.1,-0.2547462181733505,-0.24968503503083364,-0.19493588689617927,-0.01,small,negligible
Pastiche,forget,Baseline (English),Baseline (Dutch),21,21,0.19047619047619047,0.0,1.2437904747119943,1.2203227299061077,,0.47619047619047616,large,large
Pastiche,forget,Baseline (English),Finetuned (English),21,20,0.19047619047619047,0.09,0.43134806993802266,0.42299939761664157,0.40352209142482676,0.30238095238095236,small,small
Pastiche,forget,Baseline (English),Finetuned (Dutch),21,20,0.19047619047619047,0.24500000000000002,-0.18180832243516742,-0.17828945167835772,-0.14826501348102186,0.016666666666666666,negligible,negligible
Pastiche,forget,Baseline (Dutch),Finetuned (English),21,20,0.0,0.09,-0.5178478383668202,-0.5078249769790754,-0.36144869800612445,-0.15,medium,small
Pastiche,forget,Baseline (Dutch),Finetuned (Dutch),21,20,0.0,0.24500000000000002,-0.9544959211616897,-0.9360218065585602,-0.6662213924540237,-0.4,large,medium
Pastiche,forget,Finetuned (English),Finetuned (Dutch),20,20,0.09,0.24500000000000002,-0.49357445621630336,-0.4837683411921384,-0.4214870033892803,-0.25,small,small
Quotation/Citation,forget,Baseline (English),Baseline (Dutch),21,21,0.08571428571428572,0.0,0.49784388818701336,0.4884506072778244,,0.14285714285714285,small,negligible
Quotation/Citation,forget,Baseline (English),Finetuned (English),21,20,0.08571428571428572,0.335,-1.176413634006614,-1.1536443378645505,-1.4449668612281241,-0.6642857142857143,large,large
Quotation/Citation,forget,Baseline (English),Finetuned (Dutch),21,20,0.08571428571428572,0.4950000000000001,-1.7410596926374375,-1.7073617631025193,-1.811880203985237,-0.8285714285714286,large,large
Quotation/Citation,forget,Baseline (Dutch),Finetuned (English),21,20,0.0,0.335,-2.7820235751002893,-2.728177957517703,-1.9418036043438116,-0.85,large,large
Quotation/Citation,forget,Baseline (Dutch),Finetuned (Dutch),21,20,0.0,0.4950000000000001,-3.139522470201061,-3.0787575191649115,-2.1913315556051822,-1.0,large,large
Quotation/Citation,forget,Finetuned (English),Finetuned (Dutch),20,20,0.335,0.4950000000000001,-0.7960816090946724,-0.7802654181855068,-0.7083091896905641,-0.3175,medium,small
Scènes à Faire,forget,Baseline (English),Baseline (Dutch),21,21,0.4952380952380954,0.5238095238095238,-0.15230683164134085,-0.14943311783678725,-0.15995735039241749,-0.10884353741496598,negligible,negligible
Scènes à Faire,forget,Baseline (English),Finetuned (English),21,20,0.4952380952380954,0.5050000000000001,-0.03356403342186156,-0.032914406968535204,-0.026754326634888102,0.0,negligible,negligible
Scènes à Faire,forget,Baseline (English),Finetuned (Dutch),21,20,0.4952380952380954,0.53,-0.11551936676683085,-0.11328350805521475,-0.09117347937906618,-0.04285714285714286,negligible,negligible
Scènes à Faire,forget,Baseline (Dutch),Finetuned (English),21,20,0.5238095238095238,0.5050000000000001,0.06600020184136042,0.06472277857991474,0.051551019613564994,0.05,negligible,negligible
Scènes à Faire,forget,Baseline (Dutch),Finetuned (Dutch),21,20,0.5238095238095238,0.53,-0.02096577014155592,-0.020559981042041934,-0.016236373040107752,0.0,negligible,negligible
Scènes à Faire,forget,Finetuned (English),Finetuned (Dutch),20,20,0.5050000000000001,0.53,-0.06699500235922881,-0.06566397582229049,-0.06556996804658875,-0.04,negligible,negligible


==> anc/ESM_8.csv <==
Metric,Split,Model1,Model2,N1,N2,Mean1,Mean2,Cohen_d,Hedge_g,Glass_delta,Cliff_delta,d_interpretation,cliff_interpretation
Exact Match,retain,Baseline (English),Baseline (Dutch),21,21,0.0,0.0,,,,0.0,large,negligible
Exact Match,retain,Baseline (English),Finetuned (English),21,20,0.0,1.0,,,,-1.0,large,large
Exact Match,retain,Baseline (English),Finetuned (Dutch),21,20,0.0,0.95,-6.086871117413279,-5.969060708689151,-4.2485291572496,-0.95,large,large
Exact Match,retain,Baseline (Dutch),Finetuned (English),21,20,0.0,1.0,,,,-1.0,large,large
Exact Match,retain,Baseline (Dutch),Finetuned (Dutch),21,20,0.0,0.95,-6.086871117413279,-5.969060708689151,-4.2485291572496,-0.95,large,large
Exact Match,retain,Finetuned (English),Finetuned (Dutch),20,20,1.0,0.95,0.31622776601683816,0.3099450951688215,0.22360679774997913,0.05,small,negligible
BLEU,retain,Baseline (English),Baseline (Dutch),21,21,0.09250307010555814,0.03555361874104843,1.0569860689051473,1.0370429355295785,2.1318205072151484,0.546485260770975,large,large
BLEU,retain,Baseline (English),Finetuned (English),21,20,0.09250307010555814,1.0,-17.758509649562438,-17.414796559570906,,-1.0,large,large
BLEU,retain,Baseline (English),Finetuned (Dutch),21,20,0.09250307010555814,1.0,-17.758509649562438,-17.414796559570906,,-1.0,large,large
BLEU,retain,Baseline (Dutch),Finetuned (English),21,20,0.03555361874104843,1.0,-50.41461844369851,-49.438851635110794,,-1.0,large,large
BLEU,retain,Baseline (Dutch),Finetuned (Dutch),21,20,0.03555361874104843,1.0,-50.41461844369851,-49.438851635110794,,-1.0,large,large
BLEU,retain,Finetuned (English),Finetuned (Dutch),20,20,1.0,1.0,,,,0.0,large,negligible
ROUGE,retain,Baseline (English),Baseline (Dutch),21,21,0.1517969923104505,0.05630665685108072,1.4623809881448349,1.4347888940288946,1.9392703692263737,0.7278911564625851,large,large
ROUGE,retain,Baseline (English),Finetuned (English),21,20,0.1517969923104505,1.0,-15.16160459777968,-14.86815418620975,,-1.0,large,large
ROUGE,retain,Baseline (English),Finetuned (Dutch),21,20,0.1517969923104505,1.0,-15.16160459777968,-14.86815418620975,,-1.0,large,large
ROUGE,retain,Baseline (Dutch),Finetuned (English),21,20,0.05630665685108072,1.0,-26.762528325228672,-26.244543906030696,,-1.0,large,large
ROUGE,retain,Baseline (Dutch),Finetuned (Dutch),21,20,0.05630665685108072,1.0,-26.762528325228672,-26.244543906030696,,-1.0,large,large
ROUGE,retain,Finetuned (English),Finetuned (Dutch),20,20,1.0,1.0,,,,0.0,large,negligible
Writing Style,retain,Baseline (English),Baseline (Dutch),21,21,0.22857142857142856,0.14285714285714285,0.3563483225498992,0.3496247692942407,0.3703280399090206,0.17687074829931973,small,small
Writing Style,retain,Baseline (English),Finetuned (English),21,20,0.22857142857142856,0.99,-4.201565373588853,-4.120244753454875,-17.026060457248402,-1.0,large,large
Writing Style,retain,Baseline (English),Finetuned (Dutch),21,20,0.22857142857142856,0.945,-3.590950170284216,-3.521447908923876,-5.613314445758513,-0.9785714285714285,large,large
Writing Style,retain,Baseline (Dutch),Finetuned (English),21,20,0.14285714285714285,0.99,-5.022723647788996,-4.925509641702757,-18.942690152248222,-1.0,large,large
Writing Style,retain,Baseline (Dutch),Finetuned (Dutch),21,20,0.14285714285714285,0.945,-4.262833955330942,-4.180327491679376,-6.2848974302959215,-0.9857142857142858,large,large
Writing Style,retain,Finetuned (English),Finetuned (Dutch),20,20,0.99,0.945,0.4705728943754238,0.4612237640235942,0.35258106688214025,0.1525,small,small
Narrative Voice,retain,Baseline (English),Baseline (Dutch),21,21,0.3857142857142857,0.35714285714285715,0.09423379903202914,0.09245580282387765,0.08478078067985935,0.027210884353741496,negligible,negligible
Narrative Voice,retain,Baseline (English),Finetuned (English),21,20,0.3857142857142857,0.99,-3.1407545957312544,-3.079965797104198,-13.512239349748732,-0.9952380952380953,large,large
Narrative Voice,retain,Baseline (English),Finetuned (Dutch),21,20,0.3857142857142857,1.0,-3.2355952551350216,-3.1729708308420856,,-1.0,large,large
Narrative Voice,retain,Baseline (Dutch),Finetuned (English),21,20,0.35714285714285715,0.99,-2.60067284201429,-2.550337238620465,-14.151115914748669,-0.9880952380952381,large,large
Narrative Voice,retain,Baseline (Dutch),Finetuned (Dutch),21,20,0.35714285714285715,1.0,-2.6637731381512935,-2.612216238703204,,-1.0,large,large
Narrative Voice,retain,Finetuned (English),Finetuned (Dutch),20,20,0.99,1.0,-0.3162277660168382,-0.30994509516882157,,-0.05,small,negligible
Character Similarity,retain,Baseline (English),Baseline (Dutch),21,21,0.3238095238095238,0.30476190476190473,0.06833714092151792,0.0670477609041308,0.06592640375843394,0.04308390022675737,negligible,negligible
Character Similarity,retain,Baseline (English),Finetuned (English),21,20,0.3238095238095238,0.915,-2.4431502053978162,-2.395863427228826,-2.8025116308965803,-0.8714285714285714,large,large
Character Similarity,retain,Baseline (English),Finetuned (Dutch),21,20,0.3238095238095238,0.9800000000000001,-3.3347252451615694,-3.2701821759003775,-10.659589370751393,-0.9952380952380953,large,large
Character Similarity,retain,Baseline (Dutch),Finetuned (English),21,20,0.30476190476190473,0.915,-2.403037614804035,-2.356527209356215,-2.892806004828004,-0.8833333333333333,large,large
Character Similarity,retain,Baseline (Dutch),Finetuned (Dutch),21,20,0.30476190476190473,0.9800000000000001,-3.1953948539551793,-3.1335485019431433,-10.969011413443743,-0.9904761904761905,large,large
Character Similarity,retain,Finetuned (English),Finetuned (Dutch),20,20,0.915,0.9800000000000001,-0.4183137291815781,-0.41000286038989114,-1.0559027206876388,-0.065,small,negligible
Plot Structure Similarity,retain,Baseline (English),Baseline (Dutch),21,21,0.29523809523809524,0.20476190476190476,0.3824129905844283,0.3751976511394391,0.3679104242067219,0.18820861678004536,small,small
Plot Structure Similarity,retain,Baseline (English),Finetuned (English),21,20,0.29523809523809524,0.9800000000000001,-4.074505894053277,-3.995644489652246,-11.123722434789917,-1.0,large,large
Plot Structure Similarity,retain,Baseline (English),Finetuned (Dutch),21,20,0.29523809523809524,0.96,-3.8586328793248885,-3.7839496623056967,-8.099121967472211,-1.0,large,large
Plot Structure Similarity,retain,Baseline (Dutch),Finetuned (English),21,20,0.20476190476190476,0.9800000000000001,-4.276653549819965,-4.1938796101460305,-12.593477137578569,-1.0,large,large
Plot Structure Similarity,retain,Baseline (Dutch),Finetuned (Dutch),21,20,0.20476190476190476,0.96,-4.078170989330915,-3.9992386476019295,-9.201437994563703,-1.0,large,large
Plot Structure Similarity,retain,Finetuned (English),Finetuned (Dutch),20,20,0.9800000000000001,0.96,0.2756809750418063,0.27020386957739956,0.24366985862022572,0.1,small,negligible
Scene Sequence Similarity,retain,Baseline (English),Baseline (Dutch),21,21,0.2857142857142857,0.3142857142857143,-0.09670754767794339,-0.0948828769670388,-0.08603443787443549,-0.034013605442176874,negligible,negligible
Scene Sequence Similarity,retain,Baseline (English),Finetuned (English),21,20,0.2857142857142857,0.99,-3.822821807930681,-3.748831708422345,-15.748307327248522,-1.0,large,large
Scene Sequence Similarity,retain,Baseline (English),Finetuned (Dutch),21,20,0.2857142857142857,0.9550000000000001,-3.137028517021608,-3.076311836046996,-4.169769108961149,-0.9428571428571428,large,large
Scene Sequence Similarity,retain,Baseline (Dutch),Finetuned (English),21,20,0.3142857142857143,0.99,-2.8171607416774944,-2.762635049903091,-15.10943076224858,-0.9452380952380952,large,large
Scene Sequence Similarity,retain,Baseline (Dutch),Finetuned (Dutch),21,20,0.3142857142857143,0.9550000000000001,-2.437249898198041,-2.39007731952324,-3.99176402426697,-0.8952380952380953,large,large
Scene Sequence Similarity,retain,Finetuned (English),Finetuned (Dutch),20,20,0.99,0.9550000000000001,0.2970630328695072,0.29116111830918584,0.2180562287503691,0.0525,small,negligible
WorldBuilding Similarity,retain,Baseline (English),Baseline (Dutch),21,21,0.3190476190476191,0.28095238095238095,0.13500883914929165,0.13246150256156916,0.1231965328055705,0.09977324263038549,negligible,negligible
WorldBuilding Similarity,retain,Baseline (English),Finetuned (English),21,20,0.3190476190476191,0.975,-3.333751799386311,-3.2692275710110916,-5.867016455249446,-0.9714285714285714,large,large
WorldBuilding Similarity,retain,Baseline (English),Finetuned (Dutch),21,20,0.3190476190476191,0.99,-3.6603719286896554,-3.589526020392436,-15.002951334748591,-0.9976190476190476,large,large
WorldBuilding Similarity,retain,Baseline (Dutch),Finetuned (English),21,20,0.28095238095238095,0.975,-2.9560676331123172,-2.89885342085853,-6.207750623249415,-0.9285714285714286,large,large
WorldBuilding Similarity,retain,Baseline (Dutch),Finetuned (Dutch),21,20,0.28095238095238095,0.99,-3.1706476569016004,-3.1092802828970534,-15.854786754748512,-0.9476190476190476,large,large
WorldBuilding Similarity,retain,Finetuned (English),Finetuned (Dutch),20,20,0.975,0.99,-0.17616606585441116,-0.17266607779107848,-0.3354101966249688,-0.0025,negligible,negligible
Parody/Satire,retain,Baseline (English),Baseline (Dutch),21,21,0.09523809523809523,0.06190476190476191,0.16568337391590277,0.1625572725212631,0.16568337391590277,0.08616780045351474,negligible,negligible
Parody/Satire,retain,Baseline (English),Finetuned (English),21,20,0.09523809523809523,0.015,0.529658101697456,0.5194066545678278,1.1961189022498873,0.15,medium,small
Parody/Satire,retain,Baseline (English),Finetuned (Dutch),21,20,0.09523809523809523,0.025,0.4286736119012759,0.4203767032838318,0.628228622249941,0.14047619047619048,small,negligible
Parody/Satire,retain,Baseline (Dutch),Finetuned (English),21,20,0.06190476190476191,0.015,0.30962209505756333,0.30362940934677174,0.6992149072499343,0.05,small,negligible
Parody/Satire,retain,Baseline (Dutch),Finetuned (Dutch),21,20,0.06190476190476191,0.025,0.22523528760914496,0.22087589494574214,0.330086225249969,0.047619047619047616,small,negligible
Parody/Satire,retain,Finetuned (English),Finetuned (Dutch),20,20,0.015,0.025,-0.10846522890932812,-0.10631029058662624,-0.08944271909999162,-0.0025,negligible,negligible
Pastiche,retain,Baseline (English),Baseline (Dutch),21,21,0.23809523809523808,0.08571428571428572,0.6101051389926389,0.5985937212757966,0.8229511997978236,0.2857142857142857,medium,small
Pastiche,retain,Baseline (English),Finetuned (English),21,20,0.23809523809523808,0.08,0.6424730696272254,0.6300381069892791,0.9275259106691843,0.29523809523809524,medium,small
Pastiche,retain,Baseline (English),Finetuned (Dutch),21,20,0.23809523809523808,0.19,0.16223484656899628,0.1590948172805641,0.16481230029079028,0.09523809523809523,negligible,negligible
Pastiche,retain,Baseline (Dutch),Finetuned (English),21,20,0.08571428571428572,0.08,0.03207628422210758,0.03145545291458291,0.03352503291575365,0.0,negligible,negligible
Pastiche,retain,Baseline (Dutch),Finetuned (Dutch),21,20,0.08571428571428572,0.19,-0.4290844894098451,-0.4207796283244932,-0.3573652847889414,-0.1738095238095238,small,small
Pastiche,retain,Finetuned (English),Finetuned (Dutch),20,20,0.08,0.19,-0.4603144587362632,-0.45116913836401956,-0.37694694422943137,-0.18,small,small
Quotation/Citation,retain,Baseline (English),Baseline (Dutch),21,21,0.047619047619047616,0.0,0.44777366283964504,0.4393251031634253,,0.09523809523809523,small,negligible
Quotation/Citation,retain,Baseline (English),Finetuned (English),21,20,0.047619047619047616,0.48,-2.056279987495651,-2.016481019995735,-1.6710898393866678,-0.8357142857142857,large,large
Quotation/Citation,retain,Baseline (English),Finetuned (Dutch),21,20,0.047619047619047616,0.37,-1.4475403348275848,-1.4195234251212443,-1.1543089755349907,-0.6761904761904762,large,large
Quotation/Citation,retain,Baseline (Dutch),Finetuned (English),21,20,0.0,0.48,-2.657847050414343,-2.6064048494385816,-1.8551305705966532,-0.95,large,large
Quotation/Citation,retain,Baseline (Dutch),Finetuned (Dutch),21,20,0.0,0.37,-1.8980599513575351,-1.8613233071377118,-1.3248125169729508,-0.8,large,large
Quotation/Citation,retain,Finetuned (English),Finetuned (Dutch),20,20,0.48,0.37,0.4086039075090484,0.4004859490817163,0.393863180721688,0.25,small,small
Scènes à Faire,retain,Baseline (English),Baseline (Dutch),21,21,0.6380952380952383,0.6000000000000001,0.1801075619613695,0.17670930607530594,0.17761996347434586,0.09977324263038549,negligible,negligible
Scènes à Faire,retain,Baseline (English),Finetuned (English),21,20,0.6380952380952383,0.6700000000000002,-0.1283045430811942,-0.12582122934413884,-0.11199280483359204,-0.1523809523809524,negligible,small
Scènes à Faire,retain,Baseline (English),Finetuned (Dutch),21,20,0.6380952380952383,0.6400000000000001,-0.0067370242499875145,-0.00660663023224582,-0.005537571459610097,-0.10952380952380952,negligible,negligible
Scènes à Faire,retain,Baseline (Dutch),Finetuned (English),21,20,0.6000000000000001,0.6700000000000002,-0.2786033404026403,-0.2732110176851698,-0.24571555687370236,-0.23333333333333334,small,small
Scènes à Faire,retain,Baseline (Dutch),Finetuned (Dutch),21,20,0.6000000000000001,0.6400000000000001,-0.14034589305344755,-0.13762952092983244,-0.11628900065181527,-0.17142857142857143,negligible,small
Scènes à Faire,retain,Finetuned (English),Finetuned (Dutch),20,20,0.6700000000000002,0.6400000000000001,0.09499340346490898,0.0931061173033545,0.08721675048886146,-0.005,negligible,negligible


==> anc/ESM_9.csv <==
model,category,split,N,Mean,Std,Median
Baseline (Dutch),Computational,Forget,9,0.04074888151375718,0.019259020756870218,0.04255994182934306
Baseline (Dutch),Computational,Retain,14,0.029315107484115244,0.018555432842313833,0.027759745253960955
Baseline (Dutch),Content,Forget,9,0.036111111111111115,0.06627489050244528,0.0
Baseline (Dutch),Content,Retain,14,0.253125,0.20897457404228356,0.3
Baseline (Dutch),Exceptions,Forget,9,0.12916666666666668,0.03004626062886659,0.125
Baseline (Dutch),Exceptions,Retain,14,0.18348214285714287,0.06102131281881658,0.2
Baseline (Dutch),Stylistic,Forget,9,0.07962962962962963,0.13196637244688558,0.0
Baseline (Dutch),Stylistic,Retain,14,0.23392857142857143,0.23648205795845006,0.225
Baseline (English),Computational,Forget,9,0.04779395694194815,0.03762198602154803,0.034718323169347844
Baseline (English),Computational,Retain,14,0.0766548288936056,0.04406318813607985,0.07592969742223661
Baseline (English),Content,Forget,9,0.21064814814814817,0.1489125965785067,0.25
Baseline (English),Content,Retain,14,0.2674107142857143,0.22036053515386259,0.31875
Baseline (English),Exceptions,Forget,9,0.21018518518518517,0.07806556381072527,0.24166666666666667
Baseline (English),Exceptions,Retain,14,0.2441964285714286,0.0970869048927215,0.22812500000000002
Baseline (English),Stylistic,Forget,9,0.175,0.16822191031821956,0.25
Baseline (English),Stylistic,Retain,14,0.29910714285714285,0.16205295651201712,0.26875
Finetuned (Dutch),Computational,Forget,11,0.96784422909296,0.08287094696867311,1.0
Finetuned (Dutch),Computational,Retain,12,0.9907407407407408,0.03207501495497925,1.0
Finetuned (Dutch),Content,Forget,11,0.9496212121212121,0.08441906350362033,1.0
Finetuned (Dutch),Content,Retain,12,0.9763888888888889,0.0382431966177265,1.0
Finetuned (Dutch),Exceptions,Forget,11,0.37083333333333335,0.13281147875424354,0.3375
Finetuned (Dutch),Exceptions,Retain,12,0.32743055555555556,0.10838370526670542,0.3020833333333333
Finetuned (Dutch),Stylistic,Forget,11,0.9666666666666667,0.06841458583924598,1.0
Finetuned (Dutch),Stylistic,Retain,12,0.9743055555555555,0.04401823734380125,1.0
Finetuned (English),Computational,Forget,9,1.0,0.0,1.0
Finetuned (English),Computational,Retain,13,1.0,0.0,1.0
Finetuned (English),Content,Forget,9,0.9891666666666666,0.019951112124390484,1.0
Finetuned (English),Content,Retain,13,0.971474358974359,0.044935851713645836,1.0
Finetuned (English),Exceptions,Forget,9,0.25305555555555553,0.07058658001191002,0.24
Finetuned (English),Exceptions,Retain,13,0.316025641025641,0.06247328488871323,0.325
Finetuned (English),Stylistic,Forget,9,1.0,0.0,1.0
Finetuned (English),Stylistic,Retain,13,0.9897435897435898,0.02849501380883701,1.0

